Multipoint correlators of conformal field theories: implications for quantum critical transport

We compute three-point correlators between the stress-energy tensor and conserved currents of conformal field theories (CFTs) in 2+1 dimensions. We first compute the correlators in the large-flavor-number expansion of conformal gauge theories and then do the computation using holography. In the holographic approach, the correlators are computed from an effective action on 3+1 dimensional anti-de Sitter space (AdS_4) proposed by Myers et al., and depend upon the co-efficient, \gamma, of a four-derivative term in the action. We find a precise match between the CFT and the holographic results, thus fixing the values of \gamma. The CFTs of free fermions and bosons take the values \gamma=1/12,-1/12 respectively, and so saturate the bound |\gamma| <= 1/12 obtained earlier from the holographic theory; the correlator of the conserved gauge flux of U(1) gauge theories takes intermediate values of \gamma. The value of \gamma also controls the frequency dependence of the conductivity, and other properties of quantum-critical transport at non-zero temperatures. Our results for the values of \gamma lead to an appealing physical interpretation of particle-like or vortex-like transport near quantum phase transitions of interest in condensed matter physics.This paper includes appendices reviewing key features of the AdS/CFT correspondence for condensed matter physicists.

==> mathematica_submission/Davydychev3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    245265,       7175]
NotebookOptionsPosition[    241630,       7056]
NotebookOutlinePosition[    242107,       7075]
CellTagsIndexPosition[    242064,       7072]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Requires", " ", "computation", " ", "of", " ", "3", "d", " ", 
     "Euclidean", " ", "tensor", " ", "3"}], "-", 
    RowBox[{
    "point", " ", "integrals", " ", "to", " ", "sixth", " ", "rank"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Method", " ", "is", " ", "Euclideanised", " ", "version", " ", "of", " ", 
    "Davydychev"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Last", " ", 
    RowBox[{"updated", ":", " ", 
     RowBox[{"7", " ", "May", " ", "2011"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.51374886496687*^9, 3.5137489482398157`*^9}, {
   3.5505090347798004`*^9, 3.550509182122059*^9}, {3.5505092146657157`*^9, 
   3.5505092260849357`*^9}, 3.550559396333497*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Momenta", " ", "are", " ", 
     RowBox[{"p", "^", "2"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "-", "k2"}], ")"}], "^", "2"}]}], ",", " ", 
   RowBox[{
    RowBox[{"r", "^", "2"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "-", "k3"}], ")"}], "^", "2"}]}], ",", " ", 
   RowBox[{
    RowBox[{"q", "^", "2"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "-", "k3"}], ")"}], "^", "2"}]}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.5505092556323876`*^9, 3.550509280810832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Disable", " ", "spellcheck", " ", "warnings"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Off", "[", 
   RowBox[{"General", "::", "spell"}], "]"}], "  "}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Davydychev", " ", "recursion", " ", "relations"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5505092310145445`*^9, 3.550509234945751*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "portion", " ", "of", " ", "the", " ", "file", " ", "was", 
     " ", "obtained", " ", "from", " ", "Paul", " ", "McFadden", " ", "and", 
     "\[IndentingNewLine]", "performs", " ", "the", " ", "computation", " ", 
     "described", " ", "in", " ", 
     RowBox[{"A", ".", "Bzowski"}]}], ",", 
    RowBox[{"P", ".", "McFadden"}], ",", 
    RowBox[{"and", " ", 
     RowBox[{"K", ".", "Skenderis"}]}], ",", " ", 
    RowBox[{"JHEP", " ", "1203", " ", 
     RowBox[{"(", "2012", ")"}], " ", "091"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"[", 
       RowBox[{"arXiv", ":", "1112.1967"}], "]"}], ".", " ", "We"}], " ", 
     "thank", " ", "them", " ", "for", " ", "providing", " ", "the", " ", 
     RowBox[{"code", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.559140853960094*^9, 3.559140876853801*^9}, {
  3.5591409471109343`*^9, 3.559140958260201*^9}, {3.559207790405517*^9, 
  3.5592078141459084`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"newJ3", "[", 
   RowBox[{"v1_", ",", "v2_", ",", "v3_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "v3", " ", "*", 
      RowBox[{"r", "^", "2"}], "*", 
      RowBox[{"q", "^", "2"}]}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "v1"}], "+", "v2", "+", "v3", "-", "n"}], ")"}], " ", 
         
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v3"}], "+", "v1", "+", "v2", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"p", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v2"}], "+", "v1", "+", "v3", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"q", "^", "2"}]}]}], ")"}], 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v2", "  ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", 
        RowBox[{"v2", "+", "1"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v1", " ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", 
        RowBox[{"v2", "-", "1"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v3", " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"v1", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v3", " ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "-", "1"}], ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"v2", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "+", "1"}], ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["r", "2"], " ", "v3"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", "v2", ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", 
       RowBox[{"1", "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          RowBox[{"2", " ", "v1"}], "+", "v2", "+", "v3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", 
          RowBox[{"2", " ", "v2"}], "+", "v3"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", "v2", "+", 
          RowBox[{"2", " ", "v3"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{"1", "+", "v2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "-", 
    
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", "v2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.513743570722171*^9, 3.5137438063761845`*^9, 
  3.550533246251787*^9, 3.5505335148376427`*^9, 3.550533880509344*^9, 
  3.550559433954011*^9, 3.5505627870896683`*^9, 3.5507743165006113`*^9, 
  3.550774823204599*^9, 3.5509534325959063`*^9, 3.55100262907066*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"p", " ", "<"}], "->", " ", "q"}], ",", " ", 
   RowBox[{
    RowBox[{"2", " ", "<"}], "->", " ", "3"}]}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"newJ2", "[", 
   RowBox[{"v1_", ",", "v2_", ",", "v3_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "v2", " ", "*", 
      RowBox[{"r", "^", "2"}], "*", 
      RowBox[{"p", "^", "2"}]}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "v1"}], "+", "v2", "+", "v3", "-", "n"}], ")"}], " ", 
         
         RowBox[{"r", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v2"}], "+", "v1", "+", "v3", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"q", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v3"}], "+", "v1", "+", "v2", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"p", "^", "2"}]}]}], ")"}], 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v3", " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v1", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v2", " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", 
        RowBox[{"v2", "+", "1"}], ",", "v3", ",", "n"}], "]"}]}], "-", 
     RowBox[{"v1", " ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", 
        RowBox[{"v2", "-", "1"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v2", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "+", "1"}], ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"v3", "  ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "-", "1"}], ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["r", "2"], " ", "v2"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", "v2", ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", 
       RowBox[{"1", "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          RowBox[{"2", " ", "v1"}], "+", "v2", "+", "v3"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", 
          RowBox[{"2", " ", "v2"}], "+", "v3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", "v2", "+", 
          RowBox[{"2", " ", "v3"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{"1", "+", "v2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
    
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", "v2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.513743570737771*^9, 3.5137438063917847`*^9, 
  3.5505332545070753`*^9, 3.5505335148833*^9, 3.5505338806045322`*^9, 
  3.5505594340192003`*^9, 3.5505627871405487`*^9, 3.5507743166767178`*^9, 
  3.550774823442811*^9, 3.550953432664134*^9, 3.551002629136112*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Relative", " ", "to", " ", "newJ3"}], ",", " ", 
   RowBox[{
    RowBox[{"p", " ", "<"}], "->", " ", "r"}], ",", " ", 
   RowBox[{
    RowBox[{"1", " ", "<"}], "->", " ", "3"}]}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"newJ1", "[", 
   RowBox[{"v1_", ",", "v2_", ",", "v3_", ",", "n_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", "v1", "*", 
      RowBox[{"p", "^", "2"}], "*", 
      RowBox[{"q", "^", "2"}]}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "v3"}], "+", "v2", "+", "v1", "-", "n"}], ")"}], " ", 
         
         RowBox[{"p", "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v1"}], "+", "v3", "+", "v2", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "v2"}], "+", "v1", "+", "v3", "-", "n"}], ")"}], 
         " ", 
         RowBox[{"q", "^", "2"}]}]}], ")"}], 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "+", 
     RowBox[{"v2", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "+", "1"}], ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v3", " ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{"v1", ",", 
        RowBox[{"v2", "-", "1"}], ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v1", " ", 
      RowBox[{"p", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "-", "1"}], ",", "n"}], "]"}]}], "-", 
     RowBox[{"v3", " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", "v2", ",", 
        RowBox[{"v3", "+", "1"}], ",", "n"}], "]"}]}], "+", 
     RowBox[{"v1", " ", 
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "+", "1"}], ",", 
        RowBox[{"v2", "-", "1"}], ",", "v3", ",", "n"}], "]"}]}], "-", 
     RowBox[{"v2", " ", 
      RowBox[{"r", "^", "2"}], " ", 
      RowBox[{"J", "[", 
       RowBox[{
        RowBox[{"v1", "-", "1"}], ",", 
        RowBox[{"v2", "+", "1"}], ",", "v3", ",", "n"}], "]"}]}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["q", "2"], " ", "v1"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["r", "2"]}], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", "v2", ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "v1"}], ",", 
       RowBox[{"1", "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v3", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", 
       RowBox[{"1", "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", 
          RowBox[{"2", " ", "v1"}], "+", "v2", "+", "v3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", 
          RowBox[{"2", " ", "v2"}], "+", "v3"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "v1", "+", "v2", "+", 
          RowBox[{"2", " ", "v3"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v2", " ", 
     RowBox[{"J", "[", 
      RowBox[{"v1", ",", 
       RowBox[{"1", "+", "v2"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v2"}], ",", "v3", ",", "n"}], "]"}]}], "+", 
    
    RowBox[{
     SuperscriptBox["p", "2"], " ", "v1", " ", 
     RowBox[{"J", "[", 
      RowBox[{
       RowBox[{"1", "+", "v1"}], ",", "v2", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v3"}], ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.513743570753371*^9, 3.513743806422985*^9, 
  3.5505332594403877`*^9, 3.5505335151018133`*^9, 3.550533880819268*^9, 
  3.550559434103855*^9, 3.5505627872079563`*^9, 3.550774316752445*^9, 
  3.550774823519829*^9, 3.550953432743641*^9, 3.551002629219783*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Order", " ", "4"}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"1", ",", "1", ",", "2", ",", "n_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"newJ3", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "1", ",", "2", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "2", ",", "0", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.513743570815771*^9, 3.5137438064697847`*^9, 
  3.550533515187647*^9, 3.550533880910885*^9, 3.550559434171604*^9, 
  3.550562787277542*^9, 3.550774316849921*^9, 3.550774823624753*^9, 
  3.550953432850173*^9, 3.551002629301133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"1", ",", "2", ",", "1", ",", "n_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"newJ2", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["r", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "1", ",", "2", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "2", ",", "0", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.5137435708469715`*^9, 3.5137438065165854`*^9, 
  3.550533515239277*^9, 3.5505338809649467`*^9, 3.550559434202507*^9, 
  3.550562787325595*^9, 3.5507743168977213`*^9, 3.550774823681292*^9, 
  3.550953432909877*^9, 3.551002629360421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J", "[", 
   RowBox[{"2", ",", "1", ",", "1", ",", "n_"}], "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"newJ1", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "2"], " ", 
    SuperscriptBox["q", "2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["r", "2"]}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "1", ",", "2", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "2", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "0", ",", "2", ",", "n"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "2", ",", "0", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "0", ",", "1", ",", "n"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"J", "[", 
      RowBox[{"2", ",", "1", ",", "0", ",", "n"}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.513743570878171*^9, 3.5137438065477853`*^9, 
  3.550533515290798*^9, 3.550533881009528*^9, 3.55055943423571*^9, 
  3.550562787362571*^9, 3.550774316966805*^9, 3.5507748237403593`*^9, 
  3.550953432963646*^9, 3.551002629408244*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Order", " ", "5"}], " ", "*)"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "3", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "2", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "1", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"2", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "1", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "2", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"1", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Order", " ", "6"}], " ", "*)"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "4", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "1", ",", "3", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "4", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "3", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"4", ",", "1", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"3", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "3", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "2", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "2", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"2", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "1", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"2", ",", "1", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "1", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"2", ",", "1", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "3", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"2", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], 
  ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Order", " ", "7"}], " ", "*)"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "5", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "1", ",", "4", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "5", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "4", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"5", ",", "1", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"4", ",", "1", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "4", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "3", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "1", ",", "4", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"2", ",", "1", ",", "3", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"4", ",", "1", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"3", ",", "1", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"4", ",", "2", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"3", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "4", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"2", ",", "3", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "3", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "1", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"2", ",", "1", ",", "3", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "3", ",", "1", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"3", ",", "2", ",", "1", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ1", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "3", ",", "2", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ2", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"2", ",", "2", ",", "3", ",", "n_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"newJ3", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "n"}], "]"}], "]"}]}], 
  ";"}], "\n"}], "Input"],

Cell[BoxData[""], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Two", "-", 
    RowBox[{"point", " ", "integrals"}]}], " ", "*)"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"x_", ",", "y_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}]}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "+", "y", "-", 
        RowBox[{"n", "/", "2"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"n", "/", "2"}], "-", "x"}], "]"}], " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"n", "/", "2"}], "-", "y"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", "x", "]"}], " ", 
         RowBox[{"Gamma", "[", "y", "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "-", "x", "-", "y"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"0", ",", "v2_", ",", "v3_", ",", "n_"}], "]"}], " ", "=", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"v2", ",", "v3", ",", "n"}], "]"}], " ", "*", 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"2", " ", "v2"}], "-", 
         RowBox[{"2", " ", "v3"}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"v1_", ",", "0", ",", "v3_", ",", "n_"}], "]"}], " ", "=", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"v1", ",", "v3", ",", "n"}], "]"}], " ", "*", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"2", " ", "v1"}], "-", 
         RowBox[{"2", " ", "v3"}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"v1_", ",", "v2_", ",", "0", ",", "n_"}], "]"}], " ", "=", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"v1", ",", "v2", ",", "n"}], "]"}], " ", "*", 
      RowBox[{"p", "^", 
       RowBox[{"(", 
        RowBox[{"n", "-", 
         RowBox[{"2", " ", "v1"}], "-", 
         RowBox[{"2", " ", "v2"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Initial", " ", "integral"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Pi", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{"p", " ", "q", " ", "r"}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Pi]", "3"], 
  RowBox[{"p", " ", "q", " ", "r"}]]], "Output",
 CellChangeTimes->{3.5137445533990965`*^9, 3.550533704579083*^9, 
  3.550533923536086*^9, 3.550559476021852*^9, 3.5505628315328083`*^9, 
  3.5507743616722937`*^9, 3.550774866216487*^9, 3.5509534754543457`*^9, 
  3.551002673150779*^9}]
}, Open  ]],

Cell[BoxData[""], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"To", " ", "relate", " ", 
    RowBox[{"J", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"n", "+", "2"}]}], "]"}], " ", "with", " ", 
    RowBox[{"J", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ":"}], " ", 
  "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"1", ",", "1", ",", "2", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}], "+", 
      RowBox[{"J", "[", 
       RowBox[{"1", ",", "2", ",", "1", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}], "+", 
      RowBox[{"J", "[", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}]}], ")"}], "/", "Pi"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"2", "+", 
       FractionBox["n", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["r", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          SuperscriptBox["q", "2"], "-", 
          SuperscriptBox["r", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["q", "n"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "-", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "n"], " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             SuperscriptBox["q", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      FractionBox[
       RowBox[{"n", " ", "\[Pi]"}], "2"], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["n", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox["p", "2"], " ", 
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", "q", "-", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", "q", "+", "r"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "r"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], "]"}], " ", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"2", "+", "n"}]}], "]"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["p", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["r", "4"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.5137445566595025`*^9, 3.550533708205145*^9, 
  3.550533926918356*^9, 3.550559479585372*^9, 3.550562835101836*^9, 
  3.550774365309301*^9, 3.550774869668401*^9, 3.5509534791367073`*^9, 
  3.5510026767495832`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"%", "-", 
       RowBox[{"J", "[", 
        RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], "\[Equal]", 
      "0"}], ",", 
     RowBox[{"J", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", ">", "0"}], ",", 
      RowBox[{"q", ">", "0"}], ",", 
      RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"2", "+", "n"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["p", "2"], " ", "\[Pi]", " ", 
       SuperscriptBox["q", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", 
             RowBox[{"1", "+", 
              FractionBox["n", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "2"], " ", 
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["r", "n"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["q", "2"], "-", 
                 SuperscriptBox["r", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["p", "2"], " ", 
                  SuperscriptBox["q", "n"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["p", "2"], "-", 
                    SuperscriptBox["q", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["p", "n"], " ", 
                  SuperscriptBox["q", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["p", "2"]}], "+", 
                    SuperscriptBox["q", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"Csc", "[", 
             FractionBox[
              RowBox[{"n", " ", "\[Pi]"}], "2"], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox["n", "2"], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], " ", 
            SuperscriptBox["q", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"J", "[", 
          RowBox[{"1", ",", "1", ",", "1", ",", "n"}], "]"}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "q", "-", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "+", "q", "-", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "q", "+", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "+", "q", "+", "r"}], ")"}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5137445592491074`*^9, 3.550533711494977*^9, 
  3.55053393011158*^9, 3.550559482753481*^9, 3.550562838386298*^9, 
  3.55077436857572*^9, 3.550774872870851*^9, 3.55095348273131*^9, 
  3.551002679983536*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RaiseJ111", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "5"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"RaiseJ111", "[", "3", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "7"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"RaiseJ111", "[", "5", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "9"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"RaiseJ111", "[", "7", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "11"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"RaiseJ111", "[", "9", "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", ">", "0"}], ",", 
        RowBox[{"q", ">", "0"}], ",", 
        RowBox[{"r", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.550533826943362*^9, 3.550533827881445*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "End", " ", "of", " ", "code", " ", "obtained", " ", "from", " ", "Paul", 
   " ", "McFadden"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.559140968309194*^9, 3.559140977664586*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Evaluations", " ", "of", " ", "recursion", " ", "relations", " ", "with", 
   " ", "3", " ", "propagators"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550516380161839*^9, 3.550516398335929*^9}, {
  3.550516439640237*^9, 3.550516439734928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permute3", "[", 
   RowBox[{
   "set_", ",", "\[Lambda]_", ",", " ", "\[Kappa]1_", ",", " ", "\[Kappa]2_", 
    ",", " ", "\[Kappa]3_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "s0", ",", "s1", ",", "s2", ",", "s3", ",", "l0", ",", "l1", ",", "l2", 
      ",", "l3", ",", "b0", ",", "b1", ",", "b2", ",", "b3", ",", "res", ",", 
      "fac", ",", "i0", ",", "i1", ",", "i2", ",", "i3"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s0", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"set", ",", 
        RowBox[{"{", 
         RowBox[{"2", " ", "\[Lambda]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l0", "=", 
      RowBox[{"Length", "[", "s0", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s1", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"set", ",", 
        RowBox[{"{", "\[Kappa]1", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l1", "=", " ", 
      RowBox[{"Length", "[", "s1", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s2", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"set", ",", 
        RowBox[{"{", "\[Kappa]2", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l2", "=", " ", 
      RowBox[{"Length", "[", "s2", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s3", " ", "=", " ", 
      RowBox[{"Subsets", "[", 
       RowBox[{"set", ",", " ", 
        RowBox[{"{", "\[Kappa]3", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l3", "=", " ", 
      RowBox[{"Length", "[", "s3", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"b0", "=", 
         RowBox[{"s0", "[", 
          RowBox[{"[", "i0", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "                  ", 
        RowBox[{"b1", "=", 
         RowBox[{"s1", "[", 
          RowBox[{"[", "i1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "                  ", 
        RowBox[{"b2", "=", 
         RowBox[{"s2", "[", 
          RowBox[{"[", "i2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "                  ", 
        RowBox[{"b3", "=", 
         RowBox[{"s3", "[", 
          RowBox[{"[", "i3", "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"Intersection", "[", 
              RowBox[{"b0", ",", "b1", ",", "b2", ",", "b3"}], "]"}], "]"}], 
            "\[Equal]", "0"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"b0", ",", "b1", ",", "b2", ",", "b3"}], "]"}], 
            "\[Equal]", 
            RowBox[{"Union", "[", "set", "]"}]}]}], ",", " ", 
          "\[IndentingNewLine]", "             ", 
          RowBox[{
           RowBox[{"fac", "=", "1"}], ";", "\[IndentingNewLine]", 
           "              ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b0", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"fac", "=", 
              RowBox[{"fac", " ", 
               RowBox[{"\[Delta]n", "[", "b0", "]"}]}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", "            ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b1", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"fac", "=", 
              RowBox[{"fac", " ", 
               RowBox[{"Apply", "[", 
                RowBox[{"Times", ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{"p1", ",", "b1"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
            "\[IndentingNewLine]", "          ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b2", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"fac", "=", 
              RowBox[{"fac", " ", 
               RowBox[{"Apply", "[", 
                RowBox[{"Times", ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{"p2", ",", "b2"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
            "\[IndentingNewLine]", "        ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b3", "\[NotEqual]", 
              RowBox[{"{", "}"}]}], ",", 
             RowBox[{"fac", "=", 
              RowBox[{"fac", " ", 
               RowBox[{"Apply", "[", 
                RowBox[{"Times", ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{"p3", ",", "b3"}], "]"}]}], "]"}]}]}]}], "]"}], ";",
            "\[IndentingNewLine]", "       ", 
           RowBox[{"res", "=", 
            RowBox[{"res", "+", "fac"}]}]}]}], "]"}]}], "\[IndentingNewLine]",
        ",", 
       RowBox[{"{", 
        RowBox[{"i0", ",", "1", ",", "l0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", "l1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "1", ",", "l2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i3", ",", "1", ",", "l3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "res"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.550514013729864*^9, 3.550514020965659*^9}, {
   3.550514062835766*^9, 3.550514065580523*^9}, {3.550514118296041*^9, 
   3.550514341892252*^9}, {3.550514397578685*^9, 3.5505144374756403`*^9}, 
   3.550514544132028*^9, {3.550514758564906*^9, 3.550514758628792*^9}, {
   3.550515430137821*^9, 3.550515447928575*^9}, {3.550515941772122*^9, 
   3.550515961119423*^9}, {3.550516116800152*^9, 3.55051611726413*^9}, {
   3.550517301414666*^9, 3.550517360047825*^9}, {3.55052793125874*^9, 
   3.550527989497744*^9}, 3.550774228658956*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"J3tens", "[", "set_", "]"}], " ", ":=", " ", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "m", ",", "\[Lambda]", ",", "\[Kappa]1", ",", "\[Kappa]2", ",", 
      "\[Kappa]3", ",", "sum"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sum", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", " ", "=", " ", 
      RowBox[{"Length", "[", "set", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"2", "\[Lambda]"}], " ", "+", " ", "\[Kappa]1", "+", 
           "\[Kappa]2", "+", "\[Kappa]3"}], "==", "m"}], ",", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"sum", "=", 
          RowBox[{"sum", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "\[Lambda]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"m", "-", "\[Lambda]"}], ")"}]}], ")"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[Kappa]1", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[Kappa]2", "+", "1"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"\[Kappa]3", "+", "1"}], "]"}], 
            RowBox[{"permute3", "[", 
             RowBox[{
             "set", ",", "\[Lambda]", ",", "\[Kappa]1", ",", "\[Kappa]2", ",",
               "\[Kappa]3"}], "]"}], " ", 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"\[Kappa]1", "+", "1"}], ",", 
              RowBox[{"\[Kappa]2", "+", "1"}], ",", 
              RowBox[{"\[Kappa]3", "+", "1"}], ",", 
              RowBox[{"3", "+", 
               RowBox[{"2", 
                RowBox[{"(", 
                 RowBox[{"m", "-", "\[Lambda]"}], ")"}]}]}]}], "]"}]}]}]}]}], 
        "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", 
         RowBox[{"m", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]1", ",", "0", ",", "m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]2", ",", "0", ",", "m"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]3", ",", "0", ",", "m"}], "}"}]}], "]"}], ";", 
     RowBox[{"sum", "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"Pi", "^", "3"}]}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.550515138061721*^9, 3.550515155201507*^9}, {
  3.550515228907799*^9, 3.550515344422669*^9}, {3.550515388584934*^9, 
  3.550515412739585*^9}, {3.5505154830064363`*^9, 3.550515744473544*^9}, {
  3.5505158572228317`*^9, 3.5505158583414097`*^9}, {3.550516007495266*^9, 
  3.55051601181496*^9}, {3.550516056749927*^9, 3.550516081994688*^9}, {
  3.550516122775442*^9, 3.550516123431954*^9}, {3.5505162549085817`*^9, 
  3.550516254962185*^9}, {3.550559507058024*^9, 3.5505595575430613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
   RowBox[{"Not", "[", 
    RowBox[{"OrderedQ", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5509190501912193`*^9, 3.5509190567497*^9}, {
  3.550919286890798*^9, 3.550919305110408*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], " ", ":=", " ", "3"}]], "Input",
 CellChangeTimes->{{3.550919729053197*^9, 3.550919736864609*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]n", "[", "set_", "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "set", "]"}], "\[Equal]", "2"}], ",", " ", 
    RowBox[{"Apply", "[", 
     RowBox[{"\[Delta]", ",", "set"}], "]"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", " ", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], "]"}], " ", 
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}], "]"}]}], " ", "+", 
     " ", 
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", " ", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]}], "]"}]}], "]"}], " ", 
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}], "]"}]}], " ", "+", 
     " ", 
     RowBox[{
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", " ", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]}], "]"}]}], "]"}], " ", 
      RowBox[{"Apply", "[", 
       RowBox[{"\[Delta]", ",", 
        RowBox[{"Extract", "[", 
         RowBox[{"set", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], "]"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.550773760780004*^9, 3.5507738115642653`*^9}, {
  3.5507740486687*^9, 3.5507741582535973`*^9}, {3.550774237163533*^9, 
  3.5507742491000834`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p1", "[", "\[Mu]_", "]"}], " ", "=", " ", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"k1", "[", "\[Mu]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550559655062716*^9, 3.550559671013013*^9}, {
  3.550953399577153*^9, 3.550953400038266*^9}}],

Cell[BoxData[
 RowBox[{"\[Eta]", " ", 
  RowBox[{"k1", "[", "\[Mu]", "]"}]}]], "Output",
 CellChangeTimes->{3.550559671786909*^9, 3.5505628389173517`*^9, 
  3.550774368994905*^9, 3.550774873305258*^9, 3.550953483116384*^9, 
  3.5510026804111137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p2", "[", "\[Mu]_", "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"-", " ", "\[Eta]"}], " ", 
   RowBox[{"k2", "[", "\[Mu]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550559672972816*^9, 3.550559701114401*^9}, {
  3.550953403597843*^9, 3.5509534059262543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Eta]"}], " ", 
  RowBox[{"k2", "[", "\[Mu]", "]"}]}]], "Output",
 CellChangeTimes->{3.550559701829838*^9, 3.550562838954458*^9, 
  3.550774369030573*^9, 3.550774873339398*^9, 3.550953483146352*^9, 
  3.551002680443408*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p3", "[", "\[Mu]_", "]"}], " ", "=", " ", "0"}]], "Input",
 CellChangeTimes->{{3.550559702681073*^9, 3.550559707578134*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5505597083308487`*^9, 3.550562838985867*^9, 
  3.550774369064598*^9, 3.550774873373238*^9, 3.550953483184904*^9, 
  3.551002680479876*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", " ", "=", " ", "K3"}]], "Input",
 CellChangeTimes->{{3.550560438721932*^9, 3.5505604453178387`*^9}, {
  3.550560597680675*^9, 3.550560601629229*^9}, {3.55056275840704*^9, 
  3.550562758708455*^9}}],

Cell[BoxData["K3"], "Output",
 CellChangeTimes->{3.550560446441101*^9, 3.550560602963523*^9, 
  3.550562839019883*^9, 3.550774369098349*^9, 3.550774873410537*^9, 
  3.550953483219364*^9, 3.5510026805085077`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", " ", "=", " ", "K2"}]], "Input",
 CellChangeTimes->{{3.550560462881765*^9, 3.550560464445891*^9}, {
  3.550560605247069*^9, 3.5505606062049427`*^9}, {3.550562761883871*^9, 
  3.550562762964088*^9}}],

Cell[BoxData["K2"], "Output",
 CellChangeTimes->{3.550560465055225*^9, 3.5505606066218777`*^9, 
  3.550562839054859*^9, 3.550774369132402*^9, 3.550774873439093*^9, 
  3.5509534832473516`*^9, 3.55100268053979*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", " ", "=", " ", "K1"}]], "Input",
 CellChangeTimes->{{3.5505604671428833`*^9, 3.550560468781478*^9}, {
  3.550560608383606*^9, 3.550560609308942*^9}, {3.550562765692128*^9, 
  3.550562766372038*^9}}],

Cell[BoxData["K1"], "Output",
 CellChangeTimes->{3.5505604695669127`*^9, 3.5505606097471733`*^9, 
  3.550562839090644*^9, 3.5507743691651917`*^9, 3.5507748734735413`*^9, 
  3.550953483282694*^9, 3.5510026806183357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J3tens", "[", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "}"}], 
     "]"}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]", "^", "2"}], " ", "\[RuleDelayed]", " ", "1"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"\[Eta]", "^", "4"}], " ", "\[RuleDelayed]", " ", "1"}]}], 
     "}"}]}], "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550515751253497*^9, 3.550515765565392*^9}, {
  3.5505158338656387`*^9, 3.550515834535592*^9}, {3.5505616293634777`*^9, 
  3.5505616744519577`*^9}, {3.55095372891468*^9, 3.550953750905119*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.5505157662227297`*^9, {3.5505158310178413`*^9, 3.550515838406932*^9}, 
   3.550515878129591*^9, 3.5505159728059587`*^9, 3.5505160185081663`*^9, 
   3.5505161034636097`*^9, 3.5505161508267384`*^9, 3.550516269379518*^9, {
   3.5505173731825*^9, 3.550517381603644*^9}, 3.5505280198224783`*^9, 
   3.550561661027587*^9, 3.550561706182102*^9, 3.55056284738236*^9, 
   3.5507743758386707`*^9, 3.550774880140018*^9, 3.55095349459481*^9, 
   3.550953758089486*^9, 3.551002686811954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"J3tens", "[", 
   RowBox[{"{", "\[Mu]", "}"}], "]"}], " ", "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.55051618439044*^9, 3.550516193588893*^9}, {
  3.550559719859097*^9, 3.550559732616926*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "K2"}], " ", 
      RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"K1", " ", 
      RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
  RowBox[{"8", " ", "K1", " ", "K2", " ", "K3", " ", 
   RowBox[{"(", 
    RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.55051619407694*^9, 3.5505162694103403`*^9, 3.550517396855503*^9, 
   3.550528027823207*^9, {3.5505597246575403`*^9, 3.5505597332257566`*^9}, 
   3.5505604822998533`*^9, 3.550560618017152*^9, 3.5505628476756573`*^9, 
   3.550774376057605*^9, 3.550774880280295*^9, 3.550953494768244*^9, 
   3.551002686916849*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J3tens", "[", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "2"}], " ", "\[RuleDelayed]", " ", "1"}]}], "//", 
   "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550516206245438*^9, 3.550516210503881*^9}, {
  3.550560305766542*^9, 3.5505603162757483`*^9}, {3.5505603479402437`*^9, 
  3.550560376439246*^9}, {3.5509538374410257`*^9, 3.5509538464077063`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.550516211064598*^9, 3.55051626944156*^9, 3.550517398893668*^9, 
   3.550528030399542*^9, 3.5505603169469624`*^9, {3.550560349986579*^9, 
   3.5505603770535107`*^9}, 3.5505606230712233`*^9, 3.5505628477753677`*^9, 
   3.550774376133395*^9, 3.55077488035399*^9, 3.550953494847137*^9, 
   3.55095384764087*^9, 3.55100268698766*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J3tens", "[", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]"}], "}"}], "]"}], " ", "/.",
     " ", 
    RowBox[{
     RowBox[{"\[Eta]", "^", "3"}], "\[RuleDelayed]", " ", "\[Eta]"}]}], " ", "//",
    "Simplify"}], " ", "//", "Expand", " "}]], "Input",
 CellChangeTimes->{{3.550516293979803*^9, 3.550516299584934*^9}, {
  3.550561572734955*^9, 3.550561597163073*^9}, {3.550562708041654*^9, 
  3.550562710816539*^9}, {3.5505628063440037`*^9, 3.550562807512465*^9}, {
  3.5509538533837748`*^9, 3.550953862327083*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.550516300441771*^9, 3.550517402439136*^9, 3.5505280374158783`*^9, {
   3.550561587602604*^9, 3.550561598033514*^9}, 3.550562712216391*^9, 
   3.5505628486925364`*^9, 3.550774376791375*^9, 3.550774881006998*^9, 
   3.550953495799141*^9, 3.5509538637346783`*^9, 3.5510026877527523`*^9}]
}, Open  ]]
},
WindowSize->{972, 843},
WindowMargins->{{108, Automatic}, {Automatic, 1}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 859, 20, 133, "Input"],
Cell[1419, 42, 625, 20, 64, "Input"],
Cell[2047, 64, 232, 6, 64, "Input"],
Cell[2282, 72, 190, 4, 40, "Input"],
Cell[2475, 78, 1019, 23, 110, "Input"],
Cell[CellGroupData[{
Cell[3519, 105, 2359, 70, 180, "Input"],
Cell[5881, 177, 2653, 78, 187, "Output"]
}, Open  ]],
Cell[8549, 258, 199, 6, 40, "Input"],
Cell[CellGroupData[{
Cell[8773, 268, 2359, 70, 180, "Input"],
Cell[11135, 340, 2654, 78, 187, "Output"]
}, Open  ]],
Cell[13804, 421, 260, 7, 40, "Input"],
Cell[CellGroupData[{
Cell[14089, 432, 2358, 71, 180, "Input"],
Cell[16450, 505, 2697, 80, 280, "Output"]
}, Open  ]],
Cell[19162, 588, 88, 2, 60, "Input"],
Cell[CellGroupData[{
Cell[19275, 594, 235, 6, 63, "Input"],
Cell[19513, 602, 1624, 47, 201, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21174, 654, 235, 6, 63, "Input"],
Cell[21412, 662, 1629, 47, 201, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23078, 714, 235, 6, 63, "Input"],
Cell[23316, 722, 1646, 48, 201, "Output"]
}, Open  ]],
Cell[24977, 773, 88, 2, 60, "Input"],
Cell[25068, 777, 1473, 43, 243, "Input"],
Cell[26544, 822, 88, 2, 60, "Input"],
Cell[26635, 826, 2441, 71, 387, "Input"],
Cell[29079, 899, 88, 2, 60, "Input"],
Cell[29170, 903, 3657, 106, 601, "Input"],
Cell[32830, 1011, 26, 0, 60, "Input"],
Cell[32859, 1013, 2231, 68, 309, "Input"],
Cell[CellGroupData[{
Cell[35115, 1085, 373, 11, 130, "Input"],
Cell[35491, 1098, 344, 7, 106, "Output"]
}, Open  ]],
Cell[35850, 1108, 26, 0, 60, "Input"],
Cell[35879, 1110, 324, 9, 60, "Input"],
Cell[CellGroupData[{
Cell[36228, 1123, 683, 20, 96, "Input"],
Cell[36914, 1145, 2673, 78, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39624, 1228, 583, 18, 96, "Input"],
Cell[40210, 1248, 3234, 87, 297, "Output"]
}, Open  ]],
Cell[43459, 1338, 273, 9, 63, "Input"],
Cell[43735, 1349, 1761, 53, 165, "Input"],
Cell[45499, 1404, 233, 5, 60, "Input"],
Cell[45735, 1411, 296, 6, 60, "Input"],
Cell[46034, 1419, 5825, 141, 925, "Input"],
Cell[51862, 1562, 3229, 77, 339, "Input"],
Cell[55094, 1641, 452, 12, 63, "Input"],
Cell[55549, 1655, 187, 4, 63, "Input"],
Cell[55739, 1661, 2270, 66, 166, "Input"],
Cell[CellGroupData[{
Cell[58034, 1731, 270, 6, 63, "Input"],
Cell[58307, 1739, 250, 5, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58594, 1749, 296, 7, 63, "Input"],
Cell[58893, 1758, 264, 6, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59194, 1769, 159, 3, 63, "Input"],
Cell[59356, 1774, 188, 3, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59581, 1782, 225, 4, 60, "Input"],
Cell[59809, 1788, 211, 3, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60057, 1796, 226, 4, 60, "Input"],
Cell[60286, 1802, 212, 3, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60535, 1810, 226, 4, 60, "Input"],
Cell[60764, 1816, 219, 3, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61020, 1824, 710, 18, 60, "Input"],
Cell[61733, 1844, 152555, 4423, 16309, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214325, 6272, 237, 5, 60, "Input"],
Cell[214565, 6279, 729, 18, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215331, 6302, 523, 12, 60, "Input"],
Cell[215857, 6316, 3181, 95, 351, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219075, 6416, 598, 14, 60, "Input"],
Cell[219676, 6432, 21938, 621, 1942, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/energy_flux_d.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    180910,       4830]
NotebookOptionsPosition[    175261,       4654]
NotebookOutlinePosition[    175804,       4673]
CellTagsIndexPosition[    175761,       4670]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "calculate", " ", "the", " ", "energy", " ", "flux", " ", 
     "beginning", " ", "from", " ", "the", " ", "\[IndentingNewLine]", 
     "three", " ", "point", " ", "function"}], " ", "<", "TJJ", ">", " ", 
    RowBox[{"in", " ", "position", " ", 
     RowBox[{
     "space", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "Using"}], " ", "results", " ", "in", " ", "files", " ", 
     "\"\<jtj_4d_position.nb\>\""}]}], ",", " ", 
   RowBox[{
   "\"\<jtj_6d_position.nb\>\"", " ", "and", " ", 
    "\"\<jtj_8d_position.nb\>\""}], ",", "\[IndentingNewLine]", 
   RowBox[{
   "we", " ", "can", " ", "find", " ", "the", " ", "coefficients", " ", "of", 
    " ", "constants", " ", "a"}], ",", " ", "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "in", " ", "the", " ", "numerator", " ", 
     "of", " ", "equation", " ", 
     RowBox[{"(", "6.11", ")"}], " ", "in", " ", "\[IndentingNewLine]", 
     "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010"}], " ", "for", " ", "arbitrary", " ", 
     "dimension", " ", 
     RowBox[{"d", ".", " ", "Then"}]}]}], ",", " ", 
   RowBox[{
   "we", " ", "go", " ", "through", " ", "various", " ", "steps", " ", "to", 
    " ", "compute", " ", "energy", " ", "\[IndentingNewLine]", "flux", " ", 
    "and", " ", "then", " ", "the", " ", "value", " ", "of", " ", "coupling", 
    " ", "constant", " ", 
    RowBox[{
    "\[Gamma]", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "Once"}], 
    " ", "again"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"we", " ", "have", " ", "the", " ", "light"}], "-", 
     RowBox[{"cone", " ", "coordinates", " ", 
      SubscriptBox["x", "1"]}]}], "=", 
    RowBox[{"{", 
     RowBox[{"m", ",", "p", ",", "0", ",", "0"}], "}"}]}], ",", " ", 
   RowBox[{
    SubscriptBox["x", "2"], "=", 
    RowBox[{"{", 
     RowBox[{"m2", ",", "p2", ",", "y2", ",", 
      SuperscriptBox["y", "i"]}], "}"}]}], ",", " ", 
   RowBox[{
    SubscriptBox["x", "3"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ".", " ", "Note"}],
      " ", "\[IndentingNewLine]", "that", " ", "although", " ", "we", " ", 
     "are", " ", "working", " ", "in", " ", "arbitrary", " ", "d"}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "it", " ", "is", " ", "sufficient", " ", "to", " ", "know", " ", "the", 
      " ", "left"}], "-", 
     RowBox[{
     "upper", " ", "3", "x3", " ", "\[IndentingNewLine]", "matrix", " ", "of",
       " ", "two"}], "-", 
     RowBox[{"dimensional", " ", "metrix"}]}], " ", "<", 
    RowBox[{
     SubscriptBox["T", "--"], 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], 
     SubscriptBox["J", "i"], 
     RowBox[{"(", 
      SubscriptBox["x", "2"], ")"}], 
     SubscriptBox["J", "j"], 
     RowBox[{"(", 
      SubscriptBox["x", "3"], ")"}]}], ">", "."}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.551541264269474*^9, 3.551541344713214*^9}, {
   3.551541381800816*^9, 3.551541440355453*^9}, {3.553792993503222*^9, 
   3.553792995564232*^9}, {3.559272828891145*^9, 3.559272923338066*^9}, {
   3.559274613064875*^9, 3.559274636322193*^9}, {3.560128368375323*^9, 
   3.560128548982213*^9}, {3.560128587895305*^9, 3.560128708052651*^9}, {
   3.560128757280105*^9, 3.560128758799404*^9}, {3.560128796073938*^9, 
   3.560129268226869*^9}, {3.560129347376571*^9, 3.560129349342987*^9}, 
   3.560129426338675*^9, {3.56013360220076*^9, 3.560133672997496*^9}, {
   3.560203479435422*^9, 3.560203503247497*^9}}],

Cell[CellGroupData[{

Cell["Terms in arbitrary d", "Section",
 CellChangeTimes->{{3.55140076247827*^9, 3.551400793324457*^9}, {
  3.559272960298269*^9, 3.559272969039695*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "Below", " ", "we", " ", "mention", " ", "the", " ", "terms", " ", "in", 
      " ", "the", " ", "numerator", " ", "of"}], " ", "<", 
     RowBox[{
      SubscriptBox["T", "--"], 
      RowBox[{"(", 
       SubscriptBox["x", "1"], ")"}], 
      SubscriptBox["J", "i"], 
      RowBox[{"(", 
       SubscriptBox["x", "2"], ")"}], 
      SubscriptBox["J", "j"], 
      RowBox[{"(", 
       SubscriptBox["x", "3"], ")"}]}], ">", " ", 
     RowBox[{
      RowBox[{"in", " ", "equation", " ", 
       RowBox[{"(", "6.11", ")"}], " ", "of", " ", "\[IndentingNewLine]", 
       "hep"}], "-", 
      RowBox[{
       RowBox[{"th", "/", "9307010."}], " ", "We", " ", "get", " ", "these", 
       " ", "by", " ", "generalizing", " ", "the", " ", "results", " ", "for",
        " ", "d"}]}]}], "=", "4"}], ",", 
   RowBox[{
   "6", " ", "and", " ", "8", " ", "in", " ", "files", " ", 
    "\[IndentingNewLine]", "\"\<jtj_4d_position.nb\>\""}], ",", " ", 
   RowBox[{
    RowBox[{"\"\<jtj_6d_position.nb\>\"", " ", "and", " ", 
     RowBox[{"\"\<jtj_8d_position.nb\>\"", ".", " ", "Below"}], " ", "R", " ",
      "and", " ", "r", " ", "are", " ", "\[IndentingNewLine]", "defined", " ",
      "such", " ", "that", " ", "for", " ", "vector", " ", 
     SubscriptBox["x", "2"]}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"m2", ",", "p2", ",", "y2", ",", 
      SuperscriptBox["y", "i"]}], "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["R", "2"], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["y2", "2"], "+", " ", 
      RowBox[{"\[Sum]", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["y", "i"], ")"}], "2"]}]}], " ", "=", " ", 
     RowBox[{
      SuperscriptBox["y2", "2"], "+", " ", 
      RowBox[{
       SuperscriptBox["r", "2"], "."}]}]}]}]}], "\[IndentingNewLine]", " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.559273012461271*^9, 3.559273031360893*^9}, {
  3.560129283915081*^9, 3.560129332611842*^9}, {3.560129372063185*^9, 
  3.56012941934956*^9}, {3.560129451996051*^9, 3.560129591900105*^9}, {
  3.560203516885789*^9, 3.56020355265349*^9}}],

Cell[CellGroupData[{

Cell["Coefficient of 'a'", "Subsection",
 CellChangeTimes->{{3.551400853175277*^9, 3.551400857653773*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aaterm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["p", "2"], " ", "y2"}], 
        RowBox[{"4", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "y2"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", "0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["p", "2"]}], 
        RowBox[{"4", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551545054685607*^9, 3.551545112592288*^9}, {
   3.551545147446001*^9, 3.551545258202777*^9}, 3.551780025996605*^9, 
   3.551793656067076*^9, 3.551839736584757*^9, {3.551843142267949*^9, 
   3.551843238175243*^9}, 3.551942500573255*^9, 3.551979872432145*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'b'", "Subsection",
 CellChangeTimes->{{3.55140080575784*^9, 3.551400812464929*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbterm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["d", "2"]}], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["p2", "2"]}], "+", 
            RowBox[{
             FractionBox["d", "2"], " ", "m", " ", "m2", " ", 
             SuperscriptBox["p2", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["d", "2"], "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["y2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m2"}], " ", "p2"}], "+", 
               SuperscriptBox["y2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"8", " ", "d", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["d", "2"], "-", "1"}], ")"}]}], "m2", " ", 
               "p2"}], "-", 
              SuperscriptBox["y2", "2"], "-", 
              SuperscriptBox["r", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["d", "2"], " ", "m2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"8", " ", "d", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["p", "2"], " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["d", "2"]}], " ", "m", " ", "p2"}], "+", 
           RowBox[{"m2", " ", "p2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["d", "2"], "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"4", "d", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "2"], " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox["d", "2"], "-", "1"}], ")"}], "m2", " ", "p2"}], 
              "+", 
              SuperscriptBox["y2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["d", "2"], "-", "1"}], ")"}], "m2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m2"}], " ", "p2"}], "+", 
              SuperscriptBox["y2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"8", "d", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m2", "4"], " ", 
         SuperscriptBox["p", "2"]}], 
        RowBox[{"16", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "3"], " ", 
          SuperscriptBox["p", "2"], " ", "y2"}], 
         RowBox[{"8", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"], " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["d", "2"], " ", "m", " ", "p2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["d", "2"], "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "m2"}], " ", "p2"}], "+", 
               SuperscriptBox["y2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", "d", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "3"], " ", 
          SuperscriptBox["p", "2"], " ", "y2"}], 
         RowBox[{"8", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], 
         RowBox[{"4", "d", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}]}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.551541076536383*^9, 3.551541139943416*^9}, {
   3.551541687255476*^9, 3.55154184514583*^9}, {3.551541885976781*^9, 
   3.551541943776789*^9}, {3.551542008359432*^9, 3.551542111370202*^9}, {
   3.551544675560704*^9, 3.55154481456015*^9}, {3.55154642669359*^9, 
   3.551546430074243*^9}, {3.551581355622184*^9, 3.551581356808322*^9}, 
   3.551780029190968*^9, 3.551793660147031*^9, 3.551839740824473*^9, {
   3.551843265432475*^9, 3.551843294929336*^9}, {3.551843338529365*^9, 
   3.55184335529969*^9}, {3.551843431219816*^9, 3.551843464105449*^9}, {
   3.551843524608298*^9, 3.551843586441652*^9}, 3.551843616953694*^9, {
   3.551843648590305*^9, 3.55184373412646*^9}, 3.551942504625694*^9, 
   3.551979876206835*^9, {3.559273066437377*^9, 3.559273139963213*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'c'", "Subsection",
 CellChangeTimes->{{3.551400869917601*^9, 3.551400874049907*^9}, {
  3.551843762883361*^9, 3.551843773284063*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ccterm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"m2", " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", " ", 
             SuperscriptBox["m", "2"], " ", "p2"}], "-", 
            RowBox[{"d", " ", "m", " ", "m2", " ", "p2"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"d", "-", "2"}], ")"}], "2"], "m2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["y2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], 
         RowBox[{"2", "d", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"(", 
            RowBox[{"d", "-", "2"}], ")"}], "2"], 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"2", "d", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", "m"}], "-", 
           RowBox[{"2", "m2"}]}], ")"}], " ", "m2", " ", 
         SuperscriptBox["p", "2"], " ", "y2"}], 
        RowBox[{"2", "d", " ", "m", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "2"}], ")"}], 
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"4", "d", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}], ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", "m"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"d", "-", "2"}], ")"}], "m2"}]}], ")"}], " ", "m2", " ", 
         
         SuperscriptBox["p", "2"], " ", "y2"}], 
        RowBox[{"2", "d", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m2", "2"], " ", 
          SuperscriptBox["p", "2"]}], 
         RowBox[{"d", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551545273219393*^9, 3.551545273322326*^9}, {
   3.551545339141601*^9, 3.551545397653324*^9}, {3.551545444195536*^9, 
   3.551545509650244*^9}, {3.551545557354707*^9, 3.55154563349231*^9}, {
   3.551545665762207*^9, 3.551545747882909*^9}, {3.55154580685691*^9, 
   3.551545834796405*^9}, {3.551546433198019*^9, 3.551546436073745*^9}, 
   3.551780031945906*^9, 3.55179366472822*^9, 3.551839743624087*^9, {
   3.551906019643914*^9, 3.551906045915274*^9}, {3.551906098951254*^9, 
   3.551906154290159*^9}, 3.551906353690652*^9, 3.551906398048833*^9, 
   3.551942507685835*^9, 3.551979879160677*^9, {3.558894541372549*^9, 
   3.558894541773237*^9}, {3.558894603038884*^9, 3.558894603312191*^9}, {
   3.558894655357289*^9, 3.558894659556279*^9}, {3.558894744149614*^9, 
   3.558894744585902*^9}, {3.558894815448302*^9, 3.558894818385116*^9}, {
   3.558894886992509*^9, 3.558894887221701*^9}, {3.5588949182953*^9, 
   3.558894918564498*^9}, {3.559273156961959*^9, 3.559273195452766*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'e'", "Subsection",
 CellChangeTimes->{{3.551400830026555*^9, 3.551400835555743*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeterm", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"]}], "-", 
          RowBox[{"2", " ", "m", " ", "m2"}]}]], ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551545007226902*^9, 3.55154502521542*^9}, {
   3.551565760071842*^9, 3.551565780487332*^9}, {3.551566763324083*^9, 
   3.551566774018356*^9}, 3.551780034972111*^9, 3.551793667607944*^9, 
   3.551839746783608*^9, 3.551942510548089*^9, {3.551979881719778*^9, 
   3.55197988292243*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculation of energy flux", "Section",
 CellChangeTimes->{{3.551403769141954*^9, 3.551403779826156*^9}, 
   3.551409055870123*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Step 1: Limit ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "1"], "+"], TraditionalForm]], "None"],
 "\[Rule]\[Infinity]."
}], "Subsection",
 CellChangeTimes->{{3.551403749521433*^9, 3.551403809315074*^9}, {
  3.560129629877851*^9, 3.560129632982704*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Now", " ", "we", " ", "take", " ", "the", " ", "limit", " ", 
    SuperscriptBox[
     SubscriptBox["x", "1"], "+"]}], "\[Rule]", 
   RowBox[{
    RowBox[{"\[Infinity]", " ", "in"}], " ", "<", 
    RowBox[{
     SubscriptBox["T", "--"], 
     RowBox[{"(", 
      SubscriptBox["x", "1"], ")"}], 
     SubscriptBox["J", "i"], 
     RowBox[{"(", 
      SubscriptBox["x", "2"], ")"}], 
     SubscriptBox["J", "j"], 
     RowBox[{"(", 
      SubscriptBox["x", "3"], ")"}]}], ">", 
    RowBox[{
     RowBox[{".", "\[IndentingNewLine]", "Note"}], " ", "that", " ", "we", 
     " ", "restrain", " ", "to", " ", "multiply", " ", "by", " ", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", 
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}]}], ")"}], 
       RowBox[{"d", "/", "2"}]]], " ", "here", " ", "for", " ", "the", " ", 
     "convenience", " ", "in", " ", "calculations", " ", "in", " ", "the", 
     " ", "next", " ", 
     RowBox[{"step", "."}]}]}]}], " ", "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->{{3.551403351749784*^9, 3.5514033781189*^9}, {
   3.551403728195427*^9, 3.551403739293053*^9}, {3.551555157340854*^9, 
   3.551555214000032*^9}, {3.551779576785119*^9, 3.551779577469898*^9}, {
   3.559273252537695*^9, 3.559273254940268*^9}, 3.559274190646925*^9, {
   3.560129640426691*^9, 3.560129693389947*^9}, {3.560129735345453*^9, 
   3.560129738589079*^9}, {3.560203595486851*^9, 3.5602035984239*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ef1a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"d", "-", "2"}]], 
         SuperscriptBox["p", "2"]}]], ")"}], 
      RowBox[{"(", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], 
         FractionBox[
          RowBox[{"d", "-", "2"}], "2"]]], ")"}], "aaterm"}], "//", 
     "Simplify"}], "//", "Factor"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551400990990897*^9, 3.551401026849808*^9}, {
   3.551403381169956*^9, 3.551403399538457*^9}, {3.551403471714552*^9, 
   3.551403599568297*^9}, {3.551403630161643*^9, 3.55140365124127*^9}, {
   3.551546465476328*^9, 3.551546484489147*^9}, 3.551555222301134*^9, 
   3.551906446285653*^9, {3.551942743575771*^9, 3.551942752347276*^9}, 
   3.551980774473174*^9, {3.559273271169347*^9, 3.559273276436927*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ef1b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"d", "-", "2"}]], 
        SuperscriptBox["p", "2"]}]], ")"}], 
     RowBox[{"(", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], 
        FractionBox[
         RowBox[{"d", "-", "2"}], "2"]]], ")"}], "bbterm"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.55140366167595*^9, 3.551403673014896*^9}, 
   3.551546496807893*^9, 3.551555227292808*^9, 3.551906456553306*^9, 
   3.551980776822423*^9, {3.55927328270163*^9, 3.559273288438074*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ef1c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"d", "-", "2"}]], 
        SuperscriptBox["p", "2"]}]], ")"}], 
     RowBox[{"(", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], 
        FractionBox[
         RowBox[{"d", "-", "2"}], "2"]]], ")"}], "ccterm"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551403681939779*^9, 3.551403696521789*^9}, 
   3.551546502066786*^9, 3.551555231631118*^9, 3.551906462589789*^9, 
   3.551980778838791*^9, {3.559273292736646*^9, 3.559273296639797*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ef1e", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"d", "-", "2"}]], 
        SuperscriptBox["p", "2"]}]], ")"}], 
     RowBox[{"(", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["r", "2"]}], ")"}], 
        FractionBox[
         RowBox[{"d", "-", "2"}], "2"]]], ")"}], "eeterm"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551403701368636*^9, 3.551403710053762*^9}, 
   3.551546505928764*^9, 3.551555236574914*^9, {3.551566753790838*^9, 
   3.551566782978481*^9}, 3.551906468869004*^9, {3.551942714607836*^9, 
   3.551942716576972*^9}, 3.551980780602931*^9, 3.55379301587528*^9, 
   3.553793124324226*^9, 3.553793539830609*^9, 3.55385124826966*^9, {
   3.559273300335988*^9, 3.559273304403501*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Step 2: Contour integration over ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "1"], "-"], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.551404704430926*^9, 3.551404729641164*^9}, {
  3.560129819013239*^9, 3.560129820830915*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "step"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "perform", " ", "the", " ", "contour", " ", "integration", " ",
      "over", " ", 
     SuperscriptBox[
      SubscriptBox["x", "1"], "-"]}], "=", 
    RowBox[{
     RowBox[{"m", ".", "\[IndentingNewLine]", "We"}], " ", "multiply", " ", 
     "the", " ", "terms", " ", "from", " ", "previous", " ", "step", " ", 
     "with", " ", "the", " ", "remaining", " ", "coefficient", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", 
          RowBox[{"(", 
           RowBox[{"m", "-", "m2"}], ")"}]}], ")"}], 
        RowBox[{"d", "/", "2"}]]], ".", " ", "\[IndentingNewLine]", 
      "Then"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "use", " ", "the", " ", "following", " ", "i\[Epsilon]", " ", 
     RowBox[{"prescription", ":", " ", 
      SuperscriptBox[
       SubscriptBox["x", "1"], "0"]}]}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "1"], "0"], "-", 
      RowBox[{"i", " ", "\[Epsilon]", " ", "and", " ", 
       SuperscriptBox[
        SubscriptBox["x", "2"], "0"]}]}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "2"], "0"], "-", 
      RowBox[{"2", 
       RowBox[{"i\[Epsilon]", ".", " ", "Although"}], " ", "it", " ", 
       RowBox[{"doesn", "'"}], "t", " ", "matter"}]}]}]}], ",", " ", 
   RowBox[{
   "we", " ", "choose", " ", "to", " ", "close", " ", "the", " ", "contour", 
    " ", "in", " ", "these", " ", "complex", " ", "integrations", " ", "from",
     " ", 
    RowBox[{"above", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55156648330906*^9, 3.551566512137929*^9}, {
  3.551575796256794*^9, 3.551575818586659*^9}, {3.551943699858396*^9, 
  3.551943775226627*^9}, {3.551944719808913*^9, 3.551944735841207*^9}, {
  3.559273327572319*^9, 3.559273335632719*^9}, {3.560129753017109*^9, 
  3.560130017492441*^9}}],

Cell[CellGroupData[{

Cell["Coefficient of 'a'", "Subsubsection",
 CellChangeTimes->{{3.55157674938192*^9, 3.551576754063148*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ef2a", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "term", " ", "after", " ", "contour", 
    " ", 
    RowBox[{"integration", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "   ", 
  RowBox[{
   RowBox[{"Do", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"temp1", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"ef1a", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                    SuperscriptBox["m", "2"]], "//", "Simplify"}], ")"}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["p2", "2"]}], "+", 
                   RowBox[{"d", " ", "m", " ", "m2", " ", 
                    SuperscriptBox["p2", "2"]}]}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"-", "d"}], " ", "m", " ", 
                   SuperscriptBox["p2", "2"], 
                   RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "d"}], " ", 
                   SuperscriptBox["m", "2"], " ", "p2"}], "+", 
                  RowBox[{"d", " ", "m", " ", "m2", " ", "p2"}]}], "\[Rule]", 
                 
                 RowBox[{
                  RowBox[{"-", "d"}], " ", "m", " ", "p2", 
                  RowBox[{"(", 
                   RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "m"}], "+", "m2"}], "\[Rule]", 
                RowBox[{"-", "PP"}]}]}], "/.", 
              RowBox[{
               RowBox[{"m", "-", "m2"}], "\[Rule]", "PP"}]}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}], "//", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox[
            RowBox[{"(", "m", ")"}], 
            RowBox[{"-", "k"}]]}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", "           ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"temp2", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               FractionBox["temp1", 
                SuperscriptBox["PP", "2"]], ",", 
               RowBox[{"{", 
                RowBox[{"PP", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
             "Normal"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox[
               RowBox[{"(", "PP", ")"}], 
               RowBox[{"-", "l"}]]}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "                 ", 
         RowBox[{
          RowBox[{"ef2a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef2a", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "\[Pi]", " ", "I", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 FractionBox["d", "2"], "+", "k", "-", "3"}]], 
               FractionBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}], "]"}], 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "k", "-", "2"}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "l", "-", "2"}], "]"}]}]], 
               FractionBox["temp2", 
                SuperscriptBox["PP", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}]]]}], "/.", 
              RowBox[{"PP", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"-", "m2"}], ")"}]}]}], "//", "Simplify"}], ")"}]}]}],
          ";"}], "\[IndentingNewLine]", "       ", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551566123543177*^9, 3.551566155991988*^9}, {
   3.551566195994748*^9, 3.551566273305904*^9}, {3.55156632877741*^9, 
   3.551566341512757*^9}, {3.551566584724585*^9, 3.55156660115938*^9}, {
   3.551566812842132*^9, 3.551566838027152*^9}, {3.551566947718337*^9, 
   3.551567023911157*^9}, {3.551567061483563*^9, 3.551567120367819*^9}, {
   3.551567169774211*^9, 3.551567190689708*^9}, {3.551575216108341*^9, 
   3.551575331722756*^9}, {3.551575692296646*^9, 3.551575718123185*^9}, {
   3.551576089189281*^9, 3.55157609021899*^9}, {3.551576635848297*^9, 
   3.551576658347723*^9}, {3.55157672243012*^9, 3.551576725687009*^9}, 
   3.551674586888515*^9, {3.55167463493549*^9, 3.551674636045947*^9}, {
   3.551674881850773*^9, 3.551674883961156*^9}, {3.551798034928268*^9, 
   3.551798097845585*^9}, {3.551798130662625*^9, 3.551798150116531*^9}, {
   3.551942691548633*^9, 3.551942692350854*^9}, {3.55194494481304*^9, 
   3.551944945087135*^9}, {3.55194508604209*^9, 3.551945086409052*^9}, {
   3.551951546996461*^9, 3.551951547902686*^9}, {3.551952268582161*^9, 
   3.551952269451806*^9}, {3.551954572360688*^9, 3.551954578240983*^9}, {
   3.553957788353611*^9, 3.553957794613591*^9}, {3.553957948476221*^9, 
   3.553958024284607*^9}, {3.553958111096567*^9, 3.553958115676527*^9}, {
   3.553958365530935*^9, 3.553958366314315*^9}, {3.553996236906661*^9, 
   3.553996238597409*^9}, {3.553996582061271*^9, 3.553996655189946*^9}, {
   3.553996975371081*^9, 3.553996993317811*^9}, {3.553997048183342*^9, 
   3.553997093612687*^9}, {3.553997693758102*^9, 3.553997761349996*^9}, {
   3.553997902912518*^9, 3.55399791057967*^9}, {3.554035666766229*^9, 
   3.554035675166717*^9}, {3.554035709000558*^9, 3.554035812373983*^9}, {
   3.554035846908023*^9, 3.554035862928898*^9}, {3.554035999619258*^9, 
   3.554036011720627*^9}, {3.554036480231449*^9, 3.554036509898547*^9}, {
   3.554036570556128*^9, 3.554036580626463*^9}, {3.554036628275852*^9, 
   3.554036639251998*^9}, {3.55403696134889*^9, 3.554036981132992*^9}, 
   3.55403824243566*^9, {3.55927336119633*^9, 3.559273405147669*^9}, {
   3.559273474208647*^9, 3.559273474865221*^9}, 3.55927420309326*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'b'", "Subsubsection",
 CellChangeTimes->{{3.55157674938192*^9, 3.551576754063148*^9}, {
  3.551576791103093*^9, 3.551576791364991*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "   ", 
  RowBox[{
   RowBox[{"Do", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"temp1", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"ef1b", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                    SuperscriptBox["m", "2"]], "//", "Simplify"}], ")"}], "/.", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["p2", "2"]}], "+", 
                    RowBox[{"d", " ", "m", " ", "m2", " ", 
                    SuperscriptBox["p2", "2"]}]}], "\[Rule]", 
                   RowBox[{
                    RowBox[{"-", "d"}], " ", "m", " ", 
                    SuperscriptBox["p2", "2"], 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", "p2"}], "+", 
                   RowBox[{"d", " ", "m", " ", "m2", " ", "p2"}]}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"-", "d"}], " ", "m", " ", "p2", 
                   RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], "+", "m2"}], "\[Rule]", 
                 RowBox[{"-", "PP"}]}]}], "/.", 
               RowBox[{
                RowBox[{"m", "-", "m2"}], "\[Rule]", "PP"}]}], "/.", 
              RowBox[{"m2", "\[Rule]", "m2"}]}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}], "//", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox[
            RowBox[{"(", "m", ")"}], 
            RowBox[{"-", "k"}]]}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", "           ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"temp2", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               FractionBox["temp1", 
                SuperscriptBox["PP", "2"]], ",", 
               RowBox[{"{", 
                RowBox[{"PP", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
             "Normal"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox[
               RowBox[{"(", "PP", ")"}], 
               RowBox[{"-", "l"}]]}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "                 ", 
         RowBox[{
          RowBox[{"ef2b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef2b", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "\[Pi]", " ", "I", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 FractionBox["d", "2"], "+", "k", "-", "3"}]], 
               FractionBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}], "]"}], 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "k", "-", "2"}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "l", "-", "2"}], "]"}]}]], 
               FractionBox["temp2", 
                SuperscriptBox["PP", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}]]]}], "/.", 
              RowBox[{"PP", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"-", "m2"}], ")"}]}]}], "//", "Simplify"}], ")"}]}]}],
          ";"}], "\[IndentingNewLine]", "       ", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551566123543177*^9, 3.551566155991988*^9}, {
   3.551566195994748*^9, 3.551566273305904*^9}, {3.55156632877741*^9, 
   3.551566341512757*^9}, {3.551566584724585*^9, 3.55156660115938*^9}, {
   3.551566812842132*^9, 3.551566838027152*^9}, {3.551566947718337*^9, 
   3.551567023911157*^9}, {3.551567061483563*^9, 3.551567120367819*^9}, {
   3.551567169774211*^9, 3.551567190689708*^9}, {3.551575216108341*^9, 
   3.551575331722756*^9}, {3.551575692296646*^9, 3.551575718123185*^9}, {
   3.551576089189281*^9, 3.55157609021899*^9}, {3.551576635848297*^9, 
   3.551576658347723*^9}, {3.55157672243012*^9, 3.551576725687009*^9}, {
   3.551576799905174*^9, 3.551576809247168*^9}, {3.551674654826667*^9, 
   3.551674680318994*^9}, 3.551674894469143*^9, 3.551798572165317*^9, {
   3.55194495694849*^9, 3.551944957187733*^9}, {3.551945360157124*^9, 
   3.551945373258304*^9}, {3.551954586145631*^9, 3.551954593621872*^9}, {
   3.551956216784461*^9, 3.551956217167085*^9}, 3.553958130258623*^9, {
   3.553958379805646*^9, 3.553958380528552*^9}, {3.553997248599219*^9, 
   3.553997288301466*^9}, {3.553997779973547*^9, 3.553997780894525*^9}, {
   3.553997886757439*^9, 3.553997894066931*^9}, {3.55403699652635*^9, 
   3.554037012344066*^9}, {3.559273430959697*^9, 3.559273482206006*^9}, 
   3.559274215947853*^9, {3.560133776480314*^9, 3.560133776863309*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'c'", "Subsubsection",
 CellChangeTimes->{{3.55157674938192*^9, 3.551576754063148*^9}, {
  3.551576791103093*^9, 3.551576791364991*^9}, {3.551579343394495*^9, 
  3.551579344114077*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ef2c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", " ", 
  RowBox[{"Do", "[", "  ", 
   RowBox[{
    RowBox[{"Do", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"temp1", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"ef1c", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                    SuperscriptBox["m", "2"]], "//", "Simplify"}], ")"}], "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["p2", "2"]}], "+", 
                    RowBox[{"d", " ", "m", " ", "m2", " ", 
                    SuperscriptBox["p2", "2"]}]}], "\[Rule]", 
                    RowBox[{
                    RowBox[{"-", "d"}], " ", "m", " ", 
                    SuperscriptBox["p2", "2"], 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", "p2"}], "+", 
                    RowBox[{"d", " ", "m", " ", "m2", " ", "p2"}]}], 
                   "\[Rule]", 
                   RowBox[{
                    RowBox[{"-", "d"}], " ", "m", " ", "p2", 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "m"}], "+", "m2"}], "\[Rule]", 
                  RowBox[{"-", "PP"}]}]}], "/.", 
                RowBox[{
                 RowBox[{"m", "-", "m2"}], "\[Rule]", "PP"}]}], "/.", 
               RowBox[{"m2", "\[Rule]", "m2"}]}], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
           "Normal"}], ")"}], "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            SuperscriptBox[
             RowBox[{"(", "m", ")"}], 
             RowBox[{"-", "k"}]]}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", "           ", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"temp2", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                FractionBox["temp1", 
                 SuperscriptBox["PP", "2"]], ",", 
                RowBox[{"{", 
                 RowBox[{"PP", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
              "Normal"}], ")"}], "//", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"#", ",", 
               SuperscriptBox[
                RowBox[{"(", "PP", ")"}], 
                RowBox[{"-", "l"}]]}], "]"}], "&"}]}]}], ";", 
          "\[IndentingNewLine]", "                 ", 
          RowBox[{
           RowBox[{"ef2c", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"ef2c", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "\[Pi]", " ", "I", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  FractionBox["d", "2"], "+", "k", "-", "3"}]], 
                FractionBox[
                 RowBox[{"Gamma", "[", 
                  RowBox[{"d", "+", "k", "+", "l", "-", "5"}], "]"}], 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["d", "2"], "+", "k", "-", "2"}], "]"}], 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["d", "2"], "+", "l", "-", "2"}], "]"}]}]], 
                FractionBox["temp2", 
                 SuperscriptBox["PP", 
                  RowBox[{"d", "+", "k", "+", "l", "-", "5"}]]]}], "/.", 
               RowBox[{"PP", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{"-", "m2"}], ")"}]}]}], "//", "Simplify"}], 
             ")"}]}]}], ";"}], "\[IndentingNewLine]", "       ", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551566123543177*^9, 3.551566155991988*^9}, {
   3.551566195994748*^9, 3.551566273305904*^9}, {3.55156632877741*^9, 
   3.551566341512757*^9}, {3.551566584724585*^9, 3.55156660115938*^9}, {
   3.551566812842132*^9, 3.551566838027152*^9}, {3.551566947718337*^9, 
   3.551567023911157*^9}, {3.551567061483563*^9, 3.551567120367819*^9}, {
   3.551567169774211*^9, 3.551567190689708*^9}, {3.551575216108341*^9, 
   3.551575331722756*^9}, {3.551575692296646*^9, 3.551575718123185*^9}, {
   3.551576089189281*^9, 3.55157609021899*^9}, {3.551576635848297*^9, 
   3.551576658347723*^9}, {3.55157672243012*^9, 3.551576725687009*^9}, {
   3.551576799905174*^9, 3.551576809247168*^9}, {3.551579354593953*^9, 
   3.551579362607644*^9}, {3.551674668546197*^9, 3.551674691972939*^9}, 
   3.551674899227024*^9, 3.551798584140892*^9, {3.55194496343298*^9, 
   3.551944963662671*^9}, {3.551945393911148*^9, 3.55194540059672*^9}, {
   3.551954598997002*^9, 3.5519546044622*^9}, 3.553958139495723*^9, {
   3.553958387376295*^9, 3.553958388312613*^9}, {3.553997296947032*^9, 
   3.553997335194966*^9}, {3.553997788174006*^9, 3.553997789235078*^9}, {
   3.553997869346287*^9, 3.553997876488938*^9}, {3.554037022467823*^9, 
   3.554037037634178*^9}, {3.559273492598063*^9, 3.559273533396552*^9}, 
   3.560133788823746*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of 'e'", "Subsubsection",
 CellChangeTimes->{{3.55157674938192*^9, 3.551576754063148*^9}, {
  3.551576791103093*^9, 3.551576791364991*^9}, {3.551579343394495*^9, 
  3.551579344114077*^9}, {3.551579405539327*^9, 3.551579406402136*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ef2e", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", " ", 
  RowBox[{
   RowBox[{"Do", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"temp1", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"ef1e", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], 
                    SuperscriptBox["m", "2"]], "//", "Simplify"}], ")"}], "/.", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["p2", "2"]}], "+", 
                    RowBox[{"d", " ", "m", " ", "m2", " ", 
                    SuperscriptBox["p2", "2"]}]}], "\[Rule]", 
                   RowBox[{
                    RowBox[{"-", "d"}], " ", "m", " ", 
                    SuperscriptBox["p2", "2"], 
                    RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "d"}], " ", 
                    SuperscriptBox["m", "2"], " ", "p2"}], "+", 
                   RowBox[{"d", " ", "m", " ", "m2", " ", "p2"}]}], "\[Rule]", 
                  RowBox[{
                   RowBox[{"-", "d"}], " ", "m", " ", "p2", 
                   RowBox[{"(", 
                    RowBox[{"m", "-", "m2"}], ")"}]}]}]}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "m"}], "+", "m2"}], "\[Rule]", 
                 RowBox[{"-", "PP"}]}]}], "/.", 
               RowBox[{
                RowBox[{"m", "-", "m2"}], "\[Rule]", "PP"}]}], "/.", 
              RowBox[{"m2", "\[Rule]", "m2"}]}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}], "//", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"#", ",", 
           SuperscriptBox[
            RowBox[{"(", "m", ")"}], 
            RowBox[{"-", "k"}]]}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", "           ", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"temp2", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               FractionBox["temp1", 
                SuperscriptBox["PP", "2"]], ",", 
               RowBox[{"{", 
                RowBox[{"PP", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
             "Normal"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"#", ",", 
              SuperscriptBox[
               RowBox[{"(", "PP", ")"}], 
               RowBox[{"-", "l"}]]}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "                 ", 
         RowBox[{
          RowBox[{"ef2e", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef2e", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "\[Pi]", " ", "I", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 FractionBox["d", "2"], "+", "k", "-", "3"}]], 
               FractionBox[
                RowBox[{"Gamma", "[", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}], "]"}], 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "k", "-", "2"}], "]"}], 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["d", "2"], "+", "l", "-", "2"}], "]"}]}]], 
               FractionBox["temp2", 
                SuperscriptBox["PP", 
                 RowBox[{"d", "+", "k", "+", "l", "-", "5"}]]]}], "/.", 
              RowBox[{"PP", "\[Rule]", 
               RowBox[{"(", 
                RowBox[{"-", "m2"}], ")"}]}]}], "//", "Simplify"}], ")"}]}]}],
          ";"}], "\[IndentingNewLine]", "       ", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551566123543177*^9, 3.551566155991988*^9}, {
   3.551566195994748*^9, 3.551566273305904*^9}, {3.55156632877741*^9, 
   3.551566341512757*^9}, {3.551566584724585*^9, 3.55156660115938*^9}, {
   3.551566812842132*^9, 3.551566838027152*^9}, {3.551566947718337*^9, 
   3.551567023911157*^9}, {3.551567061483563*^9, 3.551567120367819*^9}, {
   3.551567169774211*^9, 3.551567190689708*^9}, {3.551575216108341*^9, 
   3.551575331722756*^9}, {3.551575692296646*^9, 3.551575718123185*^9}, {
   3.551576089189281*^9, 3.55157609021899*^9}, {3.551576635848297*^9, 
   3.551576658347723*^9}, {3.55157672243012*^9, 3.551576725687009*^9}, {
   3.551576799905174*^9, 3.551576809247168*^9}, {3.551579354593953*^9, 
   3.551579362607644*^9}, {3.551579414689828*^9, 3.551579420648436*^9}, {
   3.551674702869247*^9, 3.551674710863282*^9}, 3.55167490314274*^9, 
   3.551798592039495*^9, {3.551944972700189*^9, 3.55194497294867*^9}, {
   3.551945420912063*^9, 3.55194542645301*^9}, 3.55195449232622*^9, {
   3.551954611625989*^9, 3.551954616841489*^9}, 3.553958148257186*^9, {
   3.553958395214194*^9, 3.5539583959647*^9}, {3.553997344245689*^9, 
   3.553997376275201*^9}, {3.553997796329757*^9, 3.553997861559509*^9}, {
   3.553997980089463*^9, 3.553997991116762*^9}, {3.553998054117728*^9, 
   3.553998112274203*^9}, {3.553998197896002*^9, 3.5539982312505*^9}, {
   3.553998336208289*^9, 3.553998462122695*^9}, {3.553998754147681*^9, 
   3.553998766341895*^9}, {3.554037046605159*^9, 3.55403706225103*^9}, {
   3.559273541937454*^9, 3.559273582827195*^9}, 3.560133797276756*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Step 3: Integration over dimensions orthogonal to 'm2' and 'p2'\
\>", "Subsection",
 CellChangeTimes->{{3.551404704430926*^9, 3.551404729641164*^9}, {
   3.551579470100015*^9, 3.551579485374886*^9}, 3.551674927965135*^9, 
   3.551838708257095*^9}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "step"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "perform", " ", "the", " ", "integration", " ", "over", " ", 
     "dimensions", " ", "orthogonal", " ", "to", " ", 
     SuperscriptBox[
      SubscriptBox["x", "2"], "+"]}], "=", 
    RowBox[{
     RowBox[{"p2", " ", "and", " ", 
      SuperscriptBox[
       SubscriptBox["x", "2"], "-"]}], "=", 
     RowBox[{
     "m2", " ", "\[IndentingNewLine]", "using", " ", "the", " ", "standard", 
      " ", 
      RowBox[{"integrals", ".", " ", "Below"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "have", " ", "used", " ", "following", " ", "definitions", " ",
      "for", " ", "various", " ", 
     RowBox[{"terms", ":", "\[IndentingNewLine]", "TT"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "m2"}], " ", "p2"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y2", "2"]}], ")"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["RR", "2"], "=", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["y2", "2"]}], ")"}]}], ",", " ", 
   RowBox[{"YY", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["y2", "2"], ".", "\[IndentingNewLine]", "We"}], " ", 
      "integrate", " ", "over", " ", "d"}], "-", "2", "-", 
     RowBox[{
     "\[Alpha]", " ", "dimensions", " ", "to", " ", "use", " ", "dimensional",
       " ", "regularization"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", "\[Alpha]"}], "\[Rule]", 
    RowBox[{"0", " ", "in", " ", "the", " ", 
     RowBox[{"end", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560130057418033*^9, 3.560130228293919*^9}, {
  3.56013028066156*^9, 3.560130281457758*^9}, {3.560130311499726*^9, 
  3.560130335594051*^9}, {3.560130401512398*^9, 3.560130473949177*^9}, {
  3.560133810864866*^9, 3.560133827479923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SS", "=", 
   RowBox[{
    RowBox[{"-", "m2"}], " ", "p2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.55166501470239*^9, 3.551665042629455*^9}, 
   3.551665088807909*^9, {3.551665715420155*^9, 3.551665722433229*^9}, {
   3.551945640990133*^9, 3.551945652527465*^9}, 3.553905865615158*^9, {
   3.553958268631096*^9, 3.553958273543237*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef3a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "       ", 
     RowBox[{
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["TT", 
                    RowBox[{
                    FractionBox["d", "2"], "+", "2"}]], " ", "RR", " ", "YY", 
                    " ", 
                    RowBox[{"ef2a", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", 
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", "TT"}]}], "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", 
                    SuperscriptBox["r", "2"], "-", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "\[Rule]", 
                    RowBox[{"RR", "-", 
                    SuperscriptBox["y2", "2"]}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["y2", "2"], "\[Rule]", "YY"}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", "RR"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", "RR"}], "\[Rule]", 
                    "TT"}]}], "/.", 
                    RowBox[{"y2", "\[Rule]", "0"}]}], "//", "Simplify"}], 
                    ")"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"TT", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
                 "Simplify"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"YY", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
             "Simplify"}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"RR", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             SuperscriptBox["TT", "l"], " ", 
             SuperscriptBox["RR", "m"], " ", 
             SuperscriptBox["YY", "n"]}]}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3a", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "2"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3a", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "2"}]}], ",", 
         RowBox[{
          RowBox[{"ef3a", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3a", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox["1", "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.551633472476298*^9, 3.551633677550001*^9}, {
   3.55163415066438*^9, 3.551634152711912*^9}, {3.551663550550871*^9, 
   3.551663942193871*^9}, {3.551663998721112*^9, 3.551664005920109*^9}, {
   3.551664085031061*^9, 3.551664119485566*^9}, 3.551945498804282*^9, {
   3.551945969726622*^9, 3.551945986458768*^9}, {3.553853623749576*^9, 
   3.553853675503902*^9}, {3.55395828777996*^9, 3.553958292567632*^9}, {
   3.554047827243481*^9, 3.55404783864136*^9}, {3.554047962780212*^9, 
   3.554047992596843*^9}, 3.554049169315749*^9, {3.554049251659138*^9, 
   3.554049259643623*^9}, {3.554049290927307*^9, 3.55404929572486*^9}, {
   3.554050552746431*^9, 3.554050553243023*^9}, {3.554051525527273*^9, 
   3.554051562871472*^9}, {3.554051849305133*^9, 3.554051899391346*^9}, 
   3.554051948222449*^9, {3.554051989197985*^9, 3.554052108281234*^9}, {
   3.554144672296749*^9, 3.554144672657434*^9}, {3.55927373783302*^9, 
   3.559273787227713*^9}, {3.560130525640953*^9, 3.560130557412412*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef3b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "       ", 
     RowBox[{
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["TT", 
                    RowBox[{
                    FractionBox["d", "2"], "+", "2"}]], " ", "RR", " ", "YY", 
                    " ", 
                    RowBox[{"ef2b", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", 
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", "TT"}]}], "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", 
                    SuperscriptBox["r", "2"], "-", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "\[Rule]", 
                    RowBox[{"RR", "-", 
                    SuperscriptBox["y2", "2"]}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["y2", "2"], "\[Rule]", "YY"}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", "RR"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", "RR"}], "\[Rule]", 
                    "TT"}]}], "/.", 
                    RowBox[{"y2", "\[Rule]", "0"}]}], "//", "Simplify"}], 
                    ")"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"TT", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
                 "Simplify"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"YY", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
             "Simplify"}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"RR", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             SuperscriptBox["TT", "l"], " ", 
             SuperscriptBox["RR", "m"], " ", 
             SuperscriptBox["YY", "n"]}]}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3b", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "2"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3b", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "2"}]}], ",", 
         RowBox[{
          RowBox[{"ef3b", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3b", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox["1", "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.551633472476298*^9, 3.551633677550001*^9}, {
   3.55163415066438*^9, 3.551634152711912*^9}, {3.551663550550871*^9, 
   3.551663942193871*^9}, {3.551663998721112*^9, 3.551664005920109*^9}, {
   3.551664085031061*^9, 3.551664119485566*^9}, 3.551945498804282*^9, {
   3.551945969726622*^9, 3.551945986458768*^9}, {3.553853623749576*^9, 
   3.553853675503902*^9}, {3.55395828777996*^9, 3.553958292567632*^9}, {
   3.554047827243481*^9, 3.55404783864136*^9}, {3.554047962780212*^9, 
   3.554047992596843*^9}, 3.554049169315749*^9, {3.554049251659138*^9, 
   3.554049259643623*^9}, {3.554049290927307*^9, 3.55404929572486*^9}, {
   3.554050552746431*^9, 3.554050553243023*^9}, {3.554051525527273*^9, 
   3.554051562871472*^9}, {3.554051849305133*^9, 3.554051899391346*^9}, 
   3.554051948222449*^9, {3.554051989197985*^9, 3.554052108281234*^9}, {
   3.554052152793911*^9, 3.554052186999194*^9}, {3.554144681535053*^9, 
   3.554144681846651*^9}, {3.559273823377906*^9, 3.559273882511034*^9}, {
   3.560130563223364*^9, 3.560130577696167*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef3c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "       ", 
     RowBox[{
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["TT", 
                    RowBox[{
                    FractionBox["d", "2"], "+", "2"}]], " ", "RR", " ", "YY", 
                    " ", 
                    RowBox[{"ef2c", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", 
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", "TT"}]}], "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", 
                    SuperscriptBox["r", "2"], "-", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "\[Rule]", 
                    RowBox[{"RR", "-", 
                    SuperscriptBox["y2", "2"]}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["y2", "2"], "\[Rule]", "YY"}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", "RR"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", "RR"}], "\[Rule]", 
                    "TT"}]}], "/.", 
                    RowBox[{"y2", "\[Rule]", "0"}]}], "//", "Simplify"}], 
                    ")"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"TT", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
                 "Simplify"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"YY", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
             "Simplify"}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"RR", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             SuperscriptBox["TT", "l"], " ", 
             SuperscriptBox["RR", "m"], " ", 
             SuperscriptBox["YY", "n"]}]}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3c", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3c", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "2"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3c", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3c", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "2"}]}], ",", 
         RowBox[{
          RowBox[{"ef3c", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3c", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox["1", "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.551633472476298*^9, 3.551633677550001*^9}, {
   3.55163415066438*^9, 3.551634152711912*^9}, {3.551663550550871*^9, 
   3.551663942193871*^9}, {3.551663998721112*^9, 3.551664005920109*^9}, {
   3.551664085031061*^9, 3.551664119485566*^9}, 3.551945498804282*^9, {
   3.551945969726622*^9, 3.551945986458768*^9}, {3.553853623749576*^9, 
   3.553853675503902*^9}, {3.55395828777996*^9, 3.553958292567632*^9}, {
   3.554047827243481*^9, 3.55404783864136*^9}, {3.554047962780212*^9, 
   3.554047992596843*^9}, 3.554049169315749*^9, {3.554049251659138*^9, 
   3.554049259643623*^9}, {3.554049290927307*^9, 3.55404929572486*^9}, {
   3.554050552746431*^9, 3.554050553243023*^9}, {3.554051525527273*^9, 
   3.554051562871472*^9}, {3.554051849305133*^9, 3.554051899391346*^9}, 
   3.554051948222449*^9, {3.554051989197985*^9, 3.554052108281234*^9}, {
   3.554052152793911*^9, 3.554052186999194*^9}, {3.554053582055679*^9, 
   3.55405361748238*^9}, {3.554144689756682*^9, 3.55414469006579*^9}, {
   3.559273906896024*^9, 3.559273964484914*^9}, {3.560130588279599*^9, 
   3.560130610794338*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef3e", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "       ", 
     RowBox[{
      RowBox[{
       RowBox[{"temp", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["TT", 
                    RowBox[{
                    FractionBox["d", "2"], "+", "2"}]], " ", "RR", " ", "YY", 
                    " ", 
                    RowBox[{"ef2e", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", 
                    SuperscriptBox["r", "2"], "+", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", "TT"}]}], "/.", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", 
                    SuperscriptBox["r", "2"], "-", 
                    SuperscriptBox["y2", "2"]}], ")"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "\[Rule]", 
                    RowBox[{"RR", "-", 
                    SuperscriptBox["y2", "2"]}]}]}], "/.", 
                    RowBox[{
                    SuperscriptBox["y2", "2"], "\[Rule]", "YY"}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"m2", " ", "p2"}], "-", "RR"}], "\[Rule]", 
                    RowBox[{"-", "TT"}]}]}], "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "m2"}], " ", "p2"}], "+", "RR"}], "\[Rule]", 
                    "TT"}]}], "/.", 
                    RowBox[{"y2", "\[Rule]", "0"}]}], "//", "Simplify"}], 
                    ")"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"TT", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
                 "Simplify"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"YY", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
             "Simplify"}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"RR", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             SuperscriptBox["TT", "l"], " ", 
             SuperscriptBox["RR", "m"], " ", 
             SuperscriptBox["YY", "n"]}]}], "]"}], "&"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3e", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3e", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"3", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "2"}], "&&", 
          RowBox[{"n", "\[Equal]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"ef3e", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3e", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox[
               RowBox[{"(", 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "\[Equal]", "1"}], "&&", 
          RowBox[{"n", "\[Equal]", "2"}]}], ",", 
         RowBox[{
          RowBox[{"ef3e", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"ef3e", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "+", 
           RowBox[{"temp", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "\[Pi]"}], ")"}], 
                RowBox[{"d", "-", "2", "-", "\[Alpha]"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "\[Pi]"}], ")"}], 
                FractionBox[
                 RowBox[{"(", 
                  RowBox[{"d", "-", "2", "-", "\[Alpha]"}], ")"}], "2"]]], 
              FractionBox["1", "2"], 
              FractionBox[
               RowBox[{"Gamma", "[", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], "]"}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["d", "2"], "+", "2", "-", "l"}], "]"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "SS"], ")"}], 
               RowBox[{"(", 
                RowBox[{"2", "-", "l", "+", 
                 FractionBox["\[Alpha]", "2"]}], ")"}]]}], ")"}]}]}]}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "4"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.551633472476298*^9, 3.551633677550001*^9}, {
   3.55163415066438*^9, 3.551634152711912*^9}, {3.551663550550871*^9, 
   3.551663942193871*^9}, {3.551663998721112*^9, 3.551664005920109*^9}, {
   3.551664085031061*^9, 3.551664119485566*^9}, 3.551945498804282*^9, {
   3.551945969726622*^9, 3.551945986458768*^9}, {3.553853623749576*^9, 
   3.553853675503902*^9}, {3.55395828777996*^9, 3.553958292567632*^9}, {
   3.554047827243481*^9, 3.55404783864136*^9}, {3.554047962780212*^9, 
   3.554047992596843*^9}, 3.554049169315749*^9, {3.554049251659138*^9, 
   3.554049259643623*^9}, {3.554049290927307*^9, 3.55404929572486*^9}, {
   3.554050552746431*^9, 3.554050553243023*^9}, {3.554051525527273*^9, 
   3.554051562871472*^9}, {3.554051849305133*^9, 3.554051899391346*^9}, 
   3.554051948222449*^9, {3.554051989197985*^9, 3.554052108281234*^9}, {
   3.554052152793911*^9, 3.554052186999194*^9}, {3.554053636100083*^9, 
   3.554053671541349*^9}, {3.55414469709151*^9, 3.554144697997658*^9}, {
   3.559273975058039*^9, 3.559274019256877*^9}, {3.560130619060572*^9, 
   3.560130634796977*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Step: 4 Integration over ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "2"], "+"], TraditionalForm]], "None"],
 "and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["x", "2"], "-"], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.55167004708588*^9, 3.551670116001534*^9}, {
  3.551798604462599*^9, 3.551798605543884*^9}, {3.554059848482874*^9, 
  3.554059859488815*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "this", " ", "step"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "perform", " ", "the", " ", "integration", " ", "over", "  ", 
     FormBox[
      RowBox[{"p2", "=", 
       SuperscriptBox[
        SubscriptBox["x", "2"], "+"]}],
      TraditionalForm], "and", 
     RowBox[{
      FormBox[
       RowBox[{" ", 
        RowBox[{"m2", "=", 
         SuperscriptBox[
          SubscriptBox["x", "2"], "-"]}]}],
       TraditionalForm], ".", " ", "Note"}], " ", "that", " ", "because", " ",
      "\[IndentingNewLine]", "of", " ", 
     SuperscriptBox[
      SubscriptBox["x", "2"], "0"]}], "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["x", "2"], "0"], "-", "i\[Epsilon]"}]}], ",", "  ", 
   RowBox[{
    FormBox[
     RowBox[{"we", " ", "have", " ", 
      SuperscriptBox[
       SubscriptBox["x", "2"], "+"]}],
     TraditionalForm], "\[Rule]", " ", 
    RowBox[{
     FormBox[
      SuperscriptBox[
       SubscriptBox["x", "2"], "+"],
      TraditionalForm], "-", 
     RowBox[{"i\[Epsilon]", " ", "and", 
      RowBox[{
       FormBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["x", "2"], "-"], "\[Rule]", 
          FormBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["x", "2"], "-"], "-", "i\[Epsilon]"}],
           TraditionalForm]}]}],
        TraditionalForm], ".", " ", "\[IndentingNewLine]", "First"}], " ", 
      "we", " ", "need", " ", "to", " ", "multiply", " ", "the", " ", "terms",
       " ", "from", " ", "previous", " ", "step", " ", "with", " ", 
      SuperscriptBox["e", 
       RowBox[{
        FractionBox["iE", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["x", "2"], "+"], "+", 
          SuperscriptBox[
           SubscriptBox["x", "2"], "-"]}], ")"}]}]], " ", "and", " ", "then", 
      " ", "\[IndentingNewLine]", "perform", " ", "the", " ", "contour", " ", 
      
      RowBox[{"integral", ".", " ", "Note"}], " ", "that", " ", "in", " ", 
      "the", " ", "integrations"}]}]}], ",", " ", 
   RowBox[{
   "we", " ", "close", " ", "the", " ", "contour", " ", "\[IndentingNewLine]",
     "from", " ", 
    RowBox[{"above", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.551670267868774*^9, 3.551670407123351*^9}, {
  3.551671836143321*^9, 3.551671874235748*^9}, {3.551946539638352*^9, 
  3.551946539942626*^9}, {3.554059875071807*^9, 3.554059961816639*^9}, {
  3.554060009436716*^9, 3.554060065230824*^9}, {3.560130646046533*^9, 
  3.560130733726787*^9}, {3.560203854509115*^9, 3.560204058982366*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef4a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"temp1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ef3a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "//", "FullSimplify"}], 
       ")"}], "//", "PowerExpand"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"mm", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "p2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "m2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mm", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"nn", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}]}], 
      ",", " ", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "condition", " ", "is", " ", "just", " ", "to", " ", 
        "bypass", " ", "the", " ", "situation", " ", "where", " ", 
        RowBox[{"ef3a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "are", " ", 
        RowBox[{"zero", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp2", "=", 
        RowBox[{
         RowBox[{"temp1", " ", 
          SuperscriptBox["p2", "mm"], 
          SuperscriptBox["m2", "nn"]}], "//", "Simplify"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ef4a", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{"temp2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "I"}], ")"}], "2"], 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm", "]"}], 
             RowBox[{"Gamma", "[", "nn", "]"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"I", " ", 
              FractionBox["EE", "2"]}], ")"}], 
            RowBox[{"mm", "+", "nn", "-", "2"}]]}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551670146460424*^9, 3.551670256110287*^9}, 
   3.551671387438758*^9, {3.551672264553656*^9, 3.551672286869422*^9}, {
   3.551672691174881*^9, 3.551672953324974*^9}, {3.551673080029929*^9, 
   3.551673136519529*^9}, {3.551673188293413*^9, 3.551673277161972*^9}, {
   3.551673322184452*^9, 3.551673326753662*^9}, {3.551673357287343*^9, 
   3.551673359426951*^9}, {3.551673395525518*^9, 3.551673411433236*^9}, {
   3.551673741280177*^9, 3.551673764743269*^9}, {3.551673838516552*^9, 
   3.55167388928963*^9}, {3.55167395964574*^9, 3.551673970876928*^9}, {
   3.551674128454975*^9, 3.55167413330026*^9}, {3.551674177557934*^9, 
   3.551674257658799*^9}, {3.55167429359138*^9, 3.551674299830107*^9}, {
   3.551674506683055*^9, 3.55167451100027*^9}, 3.551806187838646*^9, 
   3.551946393137802*^9, {3.5519473094658*^9, 3.551947315118885*^9}, {
   3.551983634584664*^9, 3.551983634850995*^9}, {3.551983929211431*^9, 
   3.551983931520156*^9}, 3.553959282431573*^9, 3.55405440904264*^9, {
   3.554061306536329*^9, 3.554061379836451*^9}, {3.559274054870561*^9, 
   3.559274059301873*^9}, {3.560130792418659*^9, 3.560130911351928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef4b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"temp1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ef3b", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "//", "Factor"}], ")"}], "//",
       "PowerExpand"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"mm", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "p2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "m2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mm", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"nn", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "condition", " ", "is", " ", "just", " ", "to", " ", 
        "bypass", " ", "the", " ", "situation", " ", "where", " ", 
        RowBox[{"ef3b", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "are", " ", 
        RowBox[{"zero", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp2", "=", 
        RowBox[{
         RowBox[{"temp1", " ", 
          SuperscriptBox["p2", "mm"], 
          SuperscriptBox["m2", "nn"]}], "//", "Simplify"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ef4b", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{"temp2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "I"}], ")"}], "2"], 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm", "]"}], 
             RowBox[{"Gamma", "[", "nn", "]"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"I", " ", 
              FractionBox["EE", "2"]}], ")"}], 
            RowBox[{"mm", "+", "nn", "-", "2"}]]}], ")"}]}]}], ";"}]}], 
     "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551670146460424*^9, 3.551670256110287*^9}, 
   3.551671387438758*^9, {3.551672264553656*^9, 3.551672286869422*^9}, {
   3.551672691174881*^9, 3.551672953324974*^9}, {3.551673080029929*^9, 
   3.551673136519529*^9}, {3.551673188293413*^9, 3.551673277161972*^9}, {
   3.551673322184452*^9, 3.551673326753662*^9}, {3.551673357287343*^9, 
   3.551673359426951*^9}, {3.551673395525518*^9, 3.551673411433236*^9}, {
   3.551673741280177*^9, 3.551673764743269*^9}, {3.551673838516552*^9, 
   3.55167388928963*^9}, {3.55167395964574*^9, 3.551673970876928*^9}, {
   3.551674128454975*^9, 3.55167413330026*^9}, {3.551674177557934*^9, 
   3.551674257658799*^9}, {3.55167429359138*^9, 3.551674299830107*^9}, {
   3.551674506683055*^9, 3.55167451100027*^9}, {3.551675000171558*^9, 
   3.551675013098216*^9}, 3.551806180394486*^9, 3.551946404122395*^9, {
   3.551947376043317*^9, 3.551947377840959*^9}, 3.55198395677545*^9, 
   3.553959303884871*^9, 3.554061429013106*^9, {3.559274071959476*^9, 
   3.559274075430707*^9}, {3.560130915972361*^9, 3.560130920532763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef4c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"temp1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ef3c", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "//", "Factor"}], ")"}], "//",
       "PowerExpand"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"mm", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "p2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "m2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mm", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"nn", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "condition", " ", "is", " ", "just", " ", "to", " ", 
        "bypass", " ", "the", " ", "situation", " ", "where", " ", 
        RowBox[{"ef3c", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "are", " ", 
        RowBox[{"zero", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp2", "=", 
        RowBox[{
         RowBox[{"temp1", " ", 
          SuperscriptBox["p2", "mm"], 
          SuperscriptBox["m2", "nn"]}], "//", "Simplify"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ef4c", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{"temp2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "I"}], ")"}], "2"], 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm", "]"}], 
             RowBox[{"Gamma", "[", "nn", "]"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"I", " ", 
              FractionBox["EE", "2"]}], ")"}], 
            RowBox[{"mm", "+", "nn", "-", "2"}]]}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551670146460424*^9, 3.551670256110287*^9}, 
   3.551671387438758*^9, {3.551672264553656*^9, 3.551672286869422*^9}, {
   3.551672691174881*^9, 3.551672953324974*^9}, {3.551673080029929*^9, 
   3.551673136519529*^9}, {3.551673188293413*^9, 3.551673277161972*^9}, {
   3.551673322184452*^9, 3.551673326753662*^9}, {3.551673357287343*^9, 
   3.551673359426951*^9}, {3.551673395525518*^9, 3.551673411433236*^9}, {
   3.551673741280177*^9, 3.551673764743269*^9}, {3.551673838516552*^9, 
   3.55167388928963*^9}, {3.55167395964574*^9, 3.551673970876928*^9}, {
   3.551674128454975*^9, 3.55167413330026*^9}, {3.551674177557934*^9, 
   3.551674257658799*^9}, {3.55167429359138*^9, 3.551674299830107*^9}, {
   3.551674506683055*^9, 3.55167451100027*^9}, {3.551675000171558*^9, 
   3.551675013098216*^9}, {3.551675225903466*^9, 3.551675238468238*^9}, 
   3.5518061573625*^9, 3.551946414125366*^9, {3.551947387889485*^9, 
   3.551947389470861*^9}, 3.551983965338802*^9, 3.553959317535332*^9, 
   3.554061443822473*^9, {3.559274085350583*^9, 3.559274087943272*^9}, {
   3.560130926665749*^9, 3.560130930286747*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ef4e", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"temp1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ef3e", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "//", "Factor"}], ")"}], "//",
       "PowerExpand"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"mm", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "p2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nn", "=", 
     RowBox[{"-", 
      RowBox[{"Exponent", "[", 
       RowBox[{"temp1", ",", "m2"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"mm", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}], "&&", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{"nn", "/.", 
           RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "/.", 
          RowBox[{"d", "\[Rule]", "10"}]}], "]"}], "<", "\[Infinity]"}]}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "This", " ", "condition", " ", "is", " ", "just", " ", "to", " ", 
        "bypass", " ", "the", " ", "situation", " ", "where", " ", 
        RowBox[{"ef3e", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "are", " ", 
        RowBox[{"zero", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"temp2", "=", 
        RowBox[{
         RowBox[{"temp1", " ", 
          SuperscriptBox["p2", "mm"], 
          SuperscriptBox["m2", "nn"]}], "//", "Simplify"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ef4e", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{"temp2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", "I"}], ")"}], "2"], 
           FractionBox["1", 
            RowBox[{
             RowBox[{"Gamma", "[", "mm", "]"}], 
             RowBox[{"Gamma", "[", "nn", "]"}]}]], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"I", " ", 
              FractionBox["EE", "2"]}], ")"}], 
            RowBox[{"mm", "+", "nn", "-", "2"}]]}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.551670146460424*^9, 3.551670256110287*^9}, 
   3.551671387438758*^9, {3.551672264553656*^9, 3.551672286869422*^9}, {
   3.551672691174881*^9, 3.551672953324974*^9}, {3.551673080029929*^9, 
   3.551673136519529*^9}, {3.551673188293413*^9, 3.551673277161972*^9}, {
   3.551673322184452*^9, 3.551673326753662*^9}, {3.551673357287343*^9, 
   3.551673359426951*^9}, {3.551673395525518*^9, 3.551673411433236*^9}, {
   3.551673741280177*^9, 3.551673764743269*^9}, {3.551673838516552*^9, 
   3.55167388928963*^9}, {3.55167395964574*^9, 3.551673970876928*^9}, {
   3.551674128454975*^9, 3.55167413330026*^9}, {3.551674177557934*^9, 
   3.551674257658799*^9}, {3.55167429359138*^9, 3.551674299830107*^9}, {
   3.551674506683055*^9, 3.55167451100027*^9}, {3.551675000171558*^9, 
   3.551675013098216*^9}, {3.551675225903466*^9, 3.551675238468238*^9}, {
   3.551675308197853*^9, 3.551675328574174*^9}, 3.551806175852264*^9, 
   3.551946422488257*^9, {3.551947398192443*^9, 3.551947399932816*^9}, 
   3.551983971844943*^9, 3.55395932780535*^9, 3.554061455120008*^9, {
   3.559274099438071*^9, 3.559274102076782*^9}, {3.560130935605864*^9, 
   3.560130943010721*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 5: taking the limit \[Alpha]\[Rule]0", "Subsection",
 CellChangeTimes->{{3.551675359564477*^9, 3.5516753792068*^9}, {
  3.560130972977202*^9, 3.560131007985882*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "Finally", " ", "we", " ", "take", " ", "the", " ", "limit", " ", 
    "\[Alpha]"}], "\[Rule]", "0."}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560133890083388*^9, 3.560133903645506*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fa", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ef4a", "/.", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"-", "\[Alpha]"}], "2"], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"-", "2"}], "\[Alpha]"]}]}], "/.", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["\[Alpha]", "2"], "]"}], "\[Rule]", 
         FractionBox["2", "\[Alpha]"]}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551675381866991*^9, 3.5516753982814*^9}, {
  3.554061474698686*^9, 3.554061504506734*^9}, {3.554169438286215*^9, 
  3.55416944400992*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fb", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ef4b", "/.", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"-", "\[Alpha]"}], "2"], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"-", "2"}], "\[Alpha]"]}]}], "/.", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["\[Alpha]", "2"], "]"}], "\[Rule]", 
         FractionBox["2", "\[Alpha]"]}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551675407237207*^9, 3.55167541199376*^9}, {
  3.554061523663876*^9, 3.554061547427063*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ef4c", "/.", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"-", "\[Alpha]"}], "2"], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"-", "2"}], "\[Alpha]"]}]}], "/.", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["\[Alpha]", "2"], "]"}], "\[Rule]", 
         FractionBox["2", "\[Alpha]"]}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551675432517138*^9, 3.551675435148144*^9}, {
  3.554061539881255*^9, 3.554061549928524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"ef4e", "/.", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"-", "\[Alpha]"}], "2"], "]"}], "\[Rule]", 
          FractionBox[
           RowBox[{"-", "2"}], "\[Alpha]"]}]}], "/.", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          FractionBox["\[Alpha]", "2"], "]"}], "\[Rule]", 
         FractionBox["2", "\[Alpha]"]}]}], "//", "Simplify"}], ")"}], "/.", 
     RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551675443701041*^9, 3.551675447243652*^9}, {
   3.554061561503178*^9, 3.554061566563421*^9}, 3.5541659186719*^9, 
   3.554169447883625*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy flux", "Section",
 CellChangeTimes->{{3.551675695874294*^9, 3.551675703146399*^9}, {
  3.560131610465784*^9, 3.560131613117107*^9}}],

Cell[BoxData[
 RowBox[{"(*", "  ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "combine", " ", "the", " ", "results", " ", "to", 
    " ", "write", " ", "various", " ", "terms", " ", "in", " ", "energy", " ", 
    RowBox[{"flux", ".", "\[IndentingNewLine]", "We"}], " ", "also", " ", 
    "use", " ", "relations", " ", "b"}], "=", 
   RowBox[{
    RowBox[{"d", 
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "e", " ", "and", " ", "a"}], "=", 
    RowBox[{
     RowBox[{"2", 
      FractionBox["b", "d"]}], "-", 
     RowBox[{"2", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "2"}], ")"}], "d"], "c", " ", "from", " ", 
      "equation", " ", 
      RowBox[{"(", "3.14", ")"}], " ", "in", " ", "hep"}], "-", 
     RowBox[{"th", "/", "9307010."}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560131076846842*^9, 3.560131083611706*^9}, {
  3.560131197901906*^9, 3.56013132525185*^9}, {3.560131362312581*^9, 
  3.56013136389576*^9}, {3.560133924023856*^9, 3.560133925687434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Im", "[", "d", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"Im", "[", "EE", "]"}], "==", "0"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.554169528969848*^9, 3.554169557614521*^9}, 
   3.559274258392653*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MMMM", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "  ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", "--"}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMMP", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "   ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", 
     RowBox[{"-", "+"}]}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMMY", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "3"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "    ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", 
     RowBox[{"-", "2"}]}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMPM", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], " ", "+", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "    ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", 
     RowBox[{"+", "-"}]}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMPP", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "    ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", "++"}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMPY", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "3"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "     ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{"--", 
     RowBox[{"+", "2"}]}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMYM", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "     ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{
     RowBox[{"--", "2"}], "-"}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMYP", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"fa", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"b", " ", 
      RowBox[{"fb", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"c", " ", 
      RowBox[{"fc", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}], " ", "+", " ", 
     RowBox[{"e", " ", 
      RowBox[{"fe", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}], "//", "FullSimplify"}]}], 
  "      ", 
  RowBox[{"(*", " ", 
   SubscriptBox["Q", 
    RowBox[{
     RowBox[{"--", "2"}], "+"}]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MMYY", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"fa", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{"b", " ", 
     RowBox[{"fb", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{"c", " ", 
     RowBox[{"fc", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}], " ", "+", " ", 
    RowBox[{"e", " ", 
     RowBox[{"fe", "[", 
      RowBox[{"[", 
       RowBox[{"3", ",", "3"}], "]"}], "]"}]}]}], "//", "FullSimplify", 
   "      ", 
   RowBox[{"(*", " ", 
    SubscriptBox["Q", 
     RowBox[{"--", "22"}]], " ", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.551675706860281*^9, 3.551675770929817*^9}, {
  3.551676066450622*^9, 3.551676292483808*^9}, {3.551948563767669*^9, 
  3.551948573058287*^9}, {3.5519548840434*^9, 3.551954951734537*^9}, {
  3.554169467593045*^9, 3.55416947636006*^9}, {3.56013120724085*^9, 
  3.56013121862579*^9}, {3.560131386101636*^9, 3.560131390944173*^9}, {
  3.560131422021205*^9, 3.560131562464769*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "d"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
        RowBox[{"4", " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
        RowBox[{"2", " ", "a", " ", "d"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}], " ", "e"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}]]}], 
  RowBox[{"EE", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204252100164*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
         RowBox[{"a", " ", "d"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}]]}], 
   RowBox[{"EE", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["d", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204253141423*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.56020425314425*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "c", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "+", 
         RowBox[{"a", " ", "d"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["d", "2"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         FractionBox["d", "2"]}], "]"}]}], "+", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["d", "2"], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"EE", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258008578*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["4", 
    RowBox[{"1", "-", "d"}]], " ", "b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}]]}], 
  RowBox[{"EE", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], "3"]}]]], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258278653*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258281978*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258286794*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258292338*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["4", 
    RowBox[{"2", "-", "d"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "c"}], "-", 
     RowBox[{"a", " ", "d"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}]]}], 
  RowBox[{"EE", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.551954885130434*^9, 3.55195492580934*^9}, 
   3.551954958915465*^9, {3.551955150559787*^9, 3.551955159398688*^9}, 
   3.551956279860339*^9, 3.551956503935489*^9, 3.551976649372459*^9, 
   3.55197758775312*^9, 3.551978181547199*^9, 3.551980852457232*^9, 
   3.551980920388103*^9, 3.551984010865968*^9, 3.553854098684728*^9, 
   3.553905892645988*^9, 3.5539612546467*^9, 3.553997196115607*^9, 
   3.55399740131359*^9, 3.554061575834614*^9, 3.554061680280016*^9, 
   3.554123833238423*^9, 3.554144754920463*^9, 3.554165952901035*^9, {
   3.554169479355689*^9, 3.554169495582097*^9}, 3.554169566352368*^9, 
   3.558904917691534*^9, 3.559184944552698*^9, 3.559187295002966*^9, 
   3.55927413602021*^9, 3.559274315240293*^9, 3.559570138693811*^9, 
   3.560133519233461*^9, 3.560133983657263*^9, 3.560204258684855*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{"d", 
    RowBox[{"(", 
     RowBox[{"d", "-", "2"}], ")"}], "e"}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"2", 
     FractionBox["b", "d"]}], "-", 
    RowBox[{"2", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], "d"], "c"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551676043081911*^9, 3.551676044073992*^9}, 
   3.551948557596056*^9, {3.551977555099739*^9, 3.551977555331096*^9}, {
   3.551978132030236*^9, 3.551978132616878*^9}, {3.559274248107069*^9, 
   3.559274254721578*^9}, 3.560131375851269*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting the coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["cos", "2"], "\[Theta]"}], TraditionalForm]]],
 " in energy flux"
}], "Subsubsection",
 CellChangeTimes->{{3.551676308554178*^9, 3.551676316454889*^9}, {
  3.554169490977807*^9, 3.554169494297143*^9}, {3.560131627925338*^9, 
  3.560131644657735*^9}, {3.56013216321937*^9, 3.560132165240309*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Coefficient", " ", "of", " ", "sin", 
   RowBox[{"(", "\[Theta]", ")"}], "cos", 
   RowBox[{"(", "\[Theta]", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.560132130978108*^9, 3.560132132754627*^9}, {
  3.560132169476901*^9, 3.560132189816661*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsincos", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "MMYM"}], "+", "MMYP", "-", "MMMY", "+", "MMPY"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.551676319355475*^9, 3.551676325455774*^9}, {
   3.551676450000829*^9, 3.551676498246935*^9}, 3.551676541968125*^9, {
   3.551980815263245*^9, 3.551980822291473*^9}, {3.554123877856605*^9, 
   3.554123891442186*^9}, {3.554123994804903*^9, 3.554123995888686*^9}, {
   3.554124220737082*^9, 3.554124224432024*^9}, 3.554124529945829*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.55167650496827*^9, 3.551676543178117*^9, 3.551798627048198*^9, 
   3.551806279288864*^9, 3.551838746296186*^9, 3.55183883382812*^9, 
   3.551947439368718*^9, 3.551954661464989*^9, 3.551956505901066*^9, 
   3.551976651274594*^9, 3.551977589080141*^9, 3.551978183503338*^9, 
   3.551980854831916*^9, 3.55198401305098*^9, 3.553854110177119*^9, 
   3.553905894297256*^9, 3.553961256571748*^9, 3.553997197848597*^9, 
   3.553997401339214*^9, 3.554061589570112*^9, 3.554061683170582*^9, 
   3.554123836300145*^9, {3.554123879141449*^9, 3.554123892248749*^9}, 
   3.554123999946875*^9, 3.554124225973411*^9, 3.554124537437558*^9, 
   3.554144757925664*^9, 3.554165955761191*^9, 3.558904923446329*^9, 
   3.559187298056083*^9, 3.559274325457158*^9, 3.560133522622021*^9, 
   3.560133987246482*^9, 3.560204259111092*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Coefficient", " ", "of", " ", 
   SuperscriptBox["sin", "2"], "\[Theta]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.560132193016908*^9, 3.560132228798667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsin", "=", 
  RowBox[{"MMYY", "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.551676508039311*^9, 3.551676544403959*^9}, {
  3.551676619642783*^9, 3.551676629250651*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "c"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "e"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}]]}], 
   RowBox[{"EE", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["d", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["d", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.551676620529247*^9, 3.55167663079156*^9}, 
   3.551798631037458*^9, 3.551806282538717*^9, 3.551838748518326*^9, 
   3.551838834870268*^9, 3.551947440935689*^9, 3.551954662043644*^9, 
   3.55195636129738*^9, 3.551956506517162*^9, 3.551976651856228*^9, 
   3.551977589591568*^9, 3.551978184063688*^9, 3.551980855458179*^9, 
   3.551984013620469*^9, 3.553854112208514*^9, 3.553905895070243*^9, 
   3.553961257620416*^9, 3.553997198629534*^9, 3.553997401495911*^9, 
   3.554061593059192*^9, 3.554061683729169*^9, 3.554123836875872*^9, 
   3.554123893375984*^9, 3.554124001000324*^9, 3.554124229386777*^9, 
   3.55414475851233*^9, 3.554165956267708*^9, 3.55890492447319*^9, 
   3.559187298330196*^9, 3.559274326459834*^9, 3.560133522776641*^9, 
   3.560133987349921*^9, 3.560204259683564*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Coefficient", " ", "of", " ", 
   SuperscriptBox["cos", "2"], "\[Theta]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.560132210457432*^9, 3.560132224323723*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tcos", "=", 
  RowBox[{
   RowBox[{"MMMM", "-", "MMPM", "-", "MMMP", "+", "MMPP"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.551676536362886*^9, 3.551676591078546*^9}, {
  3.551838760969472*^9, 3.551838765002461*^9}, {3.551838916608426*^9, 
  3.55183903876822*^9}, {3.551978142638669*^9, 3.551978145749273*^9}, {
  3.551978622155174*^9, 3.551978625657278*^9}, {3.551978675533252*^9, 
  3.551978678859239*^9}, {3.554123725350423*^9, 3.55412378214239*^9}, {
  3.554123973438366*^9, 3.554123978927761*^9}, {3.554124237680205*^9, 
  3.554124240964262*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"7", "-", 
     RowBox[{"2", " ", "d"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "e", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}]]}], 
  RowBox[{"EE", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["d", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     FractionBox["d", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{{3.551676585250514*^9, 3.551676603591068*^9}, 
   3.551798638641571*^9, 3.55180629273602*^9, 3.551838766576395*^9, 
   3.551838839591045*^9, {3.551838923325496*^9, 3.551839047272733*^9}, 
   3.55194744469944*^9, 3.551954664400256*^9, 3.551956364612437*^9, 
   3.551956515695498*^9, 3.551976661084414*^9, 3.551977592019635*^9, 
   3.551978192950405*^9, 3.551978634216355*^9, 3.551978680111606*^9, 
   3.551980864703638*^9, 3.551984017775526*^9, 3.553854121130897*^9, 
   3.553905898797288*^9, 3.553961261433582*^9, 3.553997202443436*^9, 
   3.553997401552261*^9, 3.554061599320313*^9, 3.554061632794863*^9, 
   3.554061688101508*^9, 3.554123841770954*^9, 3.554124004813069*^9, 
   3.554124247166879*^9, 3.554144763243339*^9, 3.554165960475724*^9, 
   3.558904927285925*^9, 3.559187300076484*^9, 3.559274329669201*^9, 
   3.560133524224204*^9, 3.560133988803831*^9, 3.560204262462288*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Energy", " ", "flux"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.551676666816101*^9, 3.551676672924191*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EE0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Tsin", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{"Tcos", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{"Tsincos", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "\[Rule]", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.551676662851691*^9, 3.551676755863274*^9}, 
   3.551813645921983*^9, 3.554061610798741*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", 
      RowBox[{"-", "d"}]], " ", 
     SuperscriptBox["2", 
      RowBox[{"5", "-", 
       RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "e"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"2", "+", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
    RowBox[{"EE", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "e", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], 
   RowBox[{"EE", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["d", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.551813646798734*^9, 3.55183884430392*^9, {3.551838923845259*^9, 
   3.551839048889075*^9}, 3.551947446292894*^9, 3.551954664584529*^9, 
   3.551956365705516*^9, 3.551956515960004*^9, 3.551976661301623*^9, 
   3.55197759242862*^9, 3.551978193214705*^9, 3.551978634473794*^9, 
   3.551980865076559*^9, 3.551984018078056*^9, 3.553854121312476*^9, 
   3.553905898914767*^9, 3.553961261677223*^9, 3.553997202582167*^9, 
   3.553997401643667*^9, {3.55406160418521*^9, 3.554061625373513*^9}, 
   3.554061688347339*^9, 3.554123842044815*^9, 3.554124008818753*^9, 
   3.554124248254197*^9, 3.554144763357035*^9, 3.554165960586307*^9, 
   3.558904933737752*^9, 3.559187302380608*^9, 3.559274332288288*^9, 
   3.560133524382297*^9, 3.560133989060378*^9, 3.560204262678545*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"term1", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"D", "[", 
     RowBox[{"EE0", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", "2"}], "}"}]}], "]"}]}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551676758065657*^9, 3.55167683398859*^9}, {
   3.55181367124153*^9, 3.551813736511145*^9}, 3.554061617079089*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ImaginaryI]", 
    RowBox[{"-", "d"}]], " ", 
   SuperscriptBox["2", 
    RowBox[{"5", "-", 
     RowBox[{"2", " ", "d"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"2", "+", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "e"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["d", "2"]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "e", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["d", "2"]}], "]"}]}]}], ")"}]}], 
  RowBox[{"EE", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["d", "2"]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["d", "2"]}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.551813671901368*^9, {3.551813715310853*^9, 3.551813737611311*^9}, 
   3.551838845606216*^9, 3.551838925316599*^9, {3.551838955549562*^9, 
   3.551839049949233*^9}, 3.551947447752599*^9, 3.551954664874516*^9, 
   3.55195636749611*^9, 3.551956516234437*^9, 3.551976661540248*^9, 
   3.551977592808507*^9, 3.551978193507031*^9, 3.551978634954824*^9, 
   3.551980865269389*^9, 3.551984018304232*^9, 3.553854122345072*^9, 
   3.553905899319529*^9, 3.553961262150027*^9, 3.55399720287178*^9, 
   3.553997401657935*^9, 3.554061688758936*^9, 3.5541238423701*^9, 
   3.554124010255314*^9, 3.554124249846048*^9, 3.554144763798502*^9, 
   3.554165960781046*^9, 3.558904936091712*^9, 3.559187303912527*^9, 
   3.559188495218783*^9, 3.559274333585002*^9, 3.56013352450761*^9, 
   3.56013398919536*^9, 3.560204262846373*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"term2", "=", 
  RowBox[{
   RowBox[{"EE0", "-", 
    RowBox[{"term1", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551676885529752*^9, 3.551676894346829*^9}, {
   3.55167702431053*^9, 3.55167704048221*^9}, {3.551677087434859*^9, 
   3.551677090820171*^9}, 3.551976610671508*^9, 3.554061673206508*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ImaginaryI]", 
     RowBox[{"-", "d"}]], " ", 
    SuperscriptBox["2", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", "d"}]}]], " ", "d", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "c"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "e"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", "EE"}], ")"}], "d"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"2", "+", 
      FractionBox["d", "2"]}]]}], 
   RowBox[{"EE", " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["d", "2"]}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["d", "2"], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.551976611449665*^9, 3.551976661629228*^9, 
  3.55197759306196*^9, 3.551978193707747*^9, 3.551978635141337*^9, 
  3.551980865513334*^9, 3.551984018460852*^9, 3.553854123560128*^9, 
  3.553905899547037*^9, 3.553961262441612*^9, 3.553997202948311*^9, 
  3.553997401671076*^9, 3.55406168904884*^9, 3.554123842625256*^9, 
  3.554124011334151*^9, 3.554124250870238*^9, 3.554144764176335*^9, 
  3.55416596089738*^9, 3.558904937412117*^9, 3.559187305137493*^9, 
  3.559188670590071*^9, 3.559274335132205*^9, 3.560133524597631*^9, 
  3.560133989334475*^9, 3.560204263000209*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "is", " ", "the", " ", "coefficient", " ", "of", " ", 
   SuperscriptBox["cos", "2"], "\[Theta]", " ", "in", " ", "energy", " ", 
   RowBox[{"flux", "."}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.560132250410085*^9, 3.560132273335057*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coef", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["EE0", "term2"], "-", "1"}], ")"}], 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.551677045605124*^9, 3.551677112635201*^9}, {
   3.551677149095276*^9, 3.551677161183761*^9}, 3.554061679802179*^9, 
   3.56013227769054*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "c"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "e"}]}], 
  RowBox[{"c", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "e"}]}]]], "Output",
 CellChangeTimes->{3.559274339947846*^9, 3.560133524894287*^9, 
  3.560133989468648*^9, 3.560204263274784*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"value", " ", "of", " ", "A"}]], "Subsection",
 CellChangeTimes->{{3.559274351632057*^9, 3.559274360757516*^9}, {
   3.560132288187296*^9, 3.560132290383057*^9}, 3.560132439437242*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "By", " ", "comparing", " ", "above", " ", "coefficient", " ", "of", " ", 
    SuperscriptBox["cos", "2"], "\[Theta]"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", 
     RowBox[{"fix", " ", "'"}], 
     RowBox[{"\[CapitalAlpha]", "'"}], " ", "in"}], "\[IndentingNewLine]", 
    "  ", "<", "E", ">", " ", 
    RowBox[{"=", 
     RowBox[{
      RowBox[{"E", "/", 
       SubscriptBox["\[CapitalOmega]", "d"]}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"A", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cos", "2"], "\[Theta]"}], " ", "-", " ", 
           FractionBox["1", 
            RowBox[{"d", "-", "1"}]]}], ")"}]}]}], " ", ")"}], 
      "\[IndentingNewLine]", "where", " ", 
      SubscriptBox["\[CapitalOmega]", "d"], " ", "is", " ", "the", " ", 
      "area", " ", "of", " ", "unit", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"sphere", "."}]}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->{{3.560132299817567*^9, 3.56013232031047*^9}, {
  3.560132419789594*^9, 3.560132497387278*^9}, {3.560132532763861*^9, 
  3.56013259091536*^9}, {3.560204192417402*^9, 3.560204193682621*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Aval", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"A", 
         RowBox[{"(", 
          RowBox[{"d", "-", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "A"}], "+", "d", "-", "1"}]], "-", "coef"}], "\[Equal]",
       "0"}], ",", "A"}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.559188588062543*^9, 3.559188651946127*^9}, {
   3.559188737802264*^9, 3.55918875543564*^9}, 3.55918881048247*^9, {
   3.5592744363976*^9, 3.559274437562245*^9}, {3.560132595442332*^9, 
   3.560132611788574*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "e"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", "e"}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.559188637333978*^9, 3.559188646558479*^9}, {
   3.559188740756981*^9, 3.559188756294174*^9}, {3.559188811352881*^9, 
   3.559188833444633*^9}, 3.559274367647911*^9, 3.559274438321901*^9, 
   3.56013352515564*^9, 3.560133989595424*^9, 3.560204263418839*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"'", 
    RowBox[{"A", "'"}], " ", "for", " ", "free", " ", 
    RowBox[{"scalar", ":", "\[IndentingNewLine]", 
     RowBox[{"Using", " ", "e"}]}]}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}]}], " ", "from", " ", "equation", " ", 
     RowBox[{"(", "5.10", ")"}], " ", "in", " ", "hep"}], "-", 
    RowBox[{"th", "/", "9307010."}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.559190439823566*^9, 3.55919044422321*^9}, {
  3.55927437970599*^9, 3.559274420167793*^9}, {3.559274453129693*^9, 
  3.559274454959734*^9}, {3.560132617630175*^9, 3.560132630859328*^9}, {
  3.560132689104066*^9, 3.560132760090404*^9}, {3.56020419855267*^9, 
  3.560204199652612*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Aval", "/.", 
   RowBox[{"e", "\[Rule]", 
    RowBox[{"c", "/", 
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.559190451725161*^9, 3.559190494083139*^9}, 
   3.559274442921101*^9, {3.560132743467191*^9, 3.560132745351261*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "d"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.559190476984033*^9, 3.559190494906781*^9}, {
   3.559274422726263*^9, 3.559274443578125*^9}, 3.560133525414308*^9, 
   3.560133989612224*^9, 3.560204263550844*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"'", 
    RowBox[{"A", "'"}], " ", "for", " ", "free", " ", 
    RowBox[{"fermions", ":", "\[IndentingNewLine]", 
     RowBox[{"Using", " ", "e"}]}]}], "=", 
   RowBox[{
    RowBox[{"0", " ", "from", " ", "equation", " ", 
     RowBox[{"(", "5.11", ")"}], " ", "in", " ", "hep"}], "-", 
    RowBox[{"th", "/", "9307010."}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.559190534680772*^9, 3.559190542082345*^9}, {
  3.559274449493513*^9, 3.559274469148129*^9}, {3.560132751049431*^9, 
  3.560132792044484*^9}, {3.560132960043007*^9, 3.560132970535184*^9}, {
  3.560204204046034*^9, 3.560204205219171*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Aval", "/.", 
   RowBox[{"ee", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.559190556196748*^9, 3.559190562949243*^9}, {
  3.560132799396284*^9, 3.56013280333023*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", "d", " ", "e"}]}], 
       ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", "e"}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.55919055710359*^9, 3.559190563565065*^9}, 
   3.559274471231618*^9, 3.560133525509155*^9, 3.560133989705502*^9, 
   3.56020426366542*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"'", 
    RowBox[{"A", "'"}], " ", "for", " ", "d"}], "=", "3"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.55927448216465*^9, 3.559274489128422*^9}, 
   3.560132811197344*^9, {3.560204208749425*^9, 3.560204209767356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Aval", "/.", 
   RowBox[{"d", "\[Rule]", "3"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.55918875807447*^9, 3.559188773222483*^9}, {
   3.559188820799561*^9, 3.559188821116064*^9}, 3.559274492087269*^9, 
   3.560132819418785*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         RowBox[{"3", " ", "e"}]}], ")"}]}], 
      RowBox[{"c", "+", "e"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.560133525604567*^9, 3.560133989802546*^9, 
  3.560204263766062*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"'", 
    RowBox[{"A", "'"}], " ", "for", " ", "d"}], "=", "4"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.55927448216465*^9, 3.559274515520306*^9}, 
   3.560132815877092*^9, {3.560204212837916*^9, 3.560204213932987*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Aval", "/.", 
   RowBox[{"d", "\[Rule]", "4"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.55918875807447*^9, 3.559188773222483*^9}, {
   3.559188820799561*^9, 3.559188821116064*^9}, {3.559274492087269*^9, 
   3.559274519461279*^9}, 3.560132822138389*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         RowBox[{"8", " ", "e"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", "e"}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.560133525702391*^9, 3.560133989898446*^9, 
  3.560204263784659*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Above", " ", "result", " ", "is", " ", "consistent", " ", "with", " ", 
   "equation", " ", 
   RowBox[{"(", 
    RowBox[{"C", ".9"}], ")"}], " ", "in", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{
     RowBox[{"0803.1467", "[", 
      RowBox[{"hep", "-", "th"}], "]"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.559274535232639*^9, 3.559274557995751*^9}, {
  3.559274698392116*^9, 3.559274698641085*^9}, {3.560132828243623*^9, 
  3.560132834021851*^9}, {3.560132891337072*^9, 3.560132920259578*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1231, 776},
WindowMargins->{{Automatic, -9}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "7.0 for Linux x86 (32-bit) (November 10, 2008)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 3723, 87, 297, "Input"],
Cell[CellGroupData[{
Cell[4293, 111, 153, 2, 73, "Section"],
Cell[4449, 115, 2204, 55, 148, "Input"],
Cell[CellGroupData[{
Cell[6678, 174, 106, 1, 39, "Subsection"],
Cell[6787, 177, 3605, 106, 119, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10429, 288, 105, 1, 39, "Subsection"],
Cell[10537, 291, 9436, 262, 265, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20010, 558, 155, 2, 39, "Subsection"],
Cell[20168, 562, 5125, 138, 128, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25330, 705, 106, 1, 39, "Subsection"],
Cell[25439, 708, 868, 24, 57, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26356, 738, 137, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[26518, 744, 297, 9, 39, "Subsection"],
Cell[26818, 755, 1561, 37, 109, "Input"],
Cell[28382, 794, 1109, 29, 77, "Input"],
Cell[29494, 825, 838, 25, 77, "Input"],
Cell[30335, 852, 840, 25, 77, "Input"],
Cell[31178, 879, 1030, 28, 77, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32245, 912, 292, 8, 39, "Subsection"],
Cell[32540, 922, 2033, 51, 109, "Input"],
Cell[CellGroupData[{
Cell[34598, 977, 108, 1, 29, "Subsubsection"],
Cell[34709, 980, 7484, 172, 406, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42230, 1157, 157, 2, 29, "Subsubsection"],
Cell[42390, 1161, 6583, 157, 406, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49010, 1323, 206, 3, 29, "Subsubsection"],
Cell[49219, 1328, 6645, 157, 406, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55901, 1490, 252, 3, 29, "Subsubsection"],
Cell[56156, 1495, 6817, 161, 406, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63022, 1662, 257, 5, 39, "Subsection"],
Cell[63282, 1669, 1981, 51, 143, "Input"],
Cell[65266, 1722, 373, 8, 32, "Input"],
Cell[65642, 1732, 9738, 243, 555, "Input"],
Cell[75383, 1977, 9789, 244, 555, "Input"],
Cell[85175, 2223, 9837, 245, 555, "Input"],
Cell[95015, 2470, 9838, 245, 555, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104890, 2720, 448, 14, 39, "Subsection"],
Cell[105341, 2736, 2687, 72, 152, "Input"],
Cell[108031, 2810, 4095, 99, 281, "Input"],
Cell[112129, 2911, 3988, 98, 252, "Input"],
Cell[116120, 3011, 4060, 99, 281, "Input"],
Cell[120183, 3112, 4111, 100, 281, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124331, 3217, 176, 2, 39, "Subsection"],
Cell[124510, 3221, 289, 6, 77, "Input"],
Cell[124802, 3229, 805, 23, 54, "Input"],
Cell[125610, 3254, 758, 22, 54, "Input"],
Cell[126371, 3278, 759, 22, 54, "Input"],
Cell[127133, 3302, 806, 23, 54, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127988, 3331, 145, 2, 73, "Section"],
Cell[128136, 3335, 1065, 25, 105, "Input"],
Cell[129204, 3362, 348, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[129577, 3377, 7123, 227, 209, "Input"],
Cell[136703, 3606, 2120, 55, 68, "Output"],
Cell[138826, 3663, 1981, 50, 68, "Output"],
Cell[140810, 3715, 861, 12, 31, "Output"],
Cell[141674, 3729, 2391, 63, 72, "Output"],
Cell[144068, 3794, 1433, 32, 68, "Output"],
Cell[145504, 3828, 862, 12, 31, "Output"],
Cell[146369, 3842, 862, 12, 31, "Output"],
Cell[147234, 3856, 862, 12, 31, "Output"],
Cell[148099, 3870, 1510, 35, 68, "Output"]
}, Open  ]],
Cell[149624, 3908, 607, 17, 55, "Input"],
Cell[CellGroupData[{
Cell[150256, 3929, 403, 10, 31, "Subsubsection"],
Cell[150662, 3941, 301, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[150988, 3951, 514, 10, 32, "Input"],
Cell[151505, 3963, 864, 13, 31, "Output"]
}, Open  ]],
Cell[152384, 3979, 210, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[152619, 3987, 205, 4, 32, "Input"],
Cell[152827, 3993, 1640, 40, 68, "Output"]
}, Open  ]],
Cell[154482, 4036, 210, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[154717, 4044, 597, 11, 32, "Input"],
Cell[155317, 4057, 1672, 39, 67, "Output"]
}, Open  ]],
Cell[157004, 4099, 158, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[157187, 4106, 720, 20, 32, "Input"],
Cell[157910, 4128, 2645, 73, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160592, 4206, 422, 12, 54, "Input"],
Cell[161017, 4220, 2161, 58, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163215, 4283, 419, 10, 32, "Input"],
Cell[163637, 4295, 1421, 37, 68, "Output"]
}, Open  ]],
Cell[165073, 4335, 305, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[165403, 4344, 446, 13, 56, "Input"],
Cell[165852, 4359, 428, 14, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166329, 4379, 207, 3, 40, "Subsection"],
Cell[166539, 4384, 1287, 33, 105, "Input"],
Cell[CellGroupData[{
Cell[167851, 4421, 624, 17, 55, "Input"],
Cell[168478, 4440, 884, 26, 51, "Output"]
}, Open  ]],
Cell[169377, 4469, 812, 19, 77, "Input"],
Cell[CellGroupData[{
Cell[170214, 4492, 334, 8, 32, "Input"],
Cell[170551, 4502, 335, 8, 31, "Output"]
}, Open  ]],
Cell[170901, 4513, 687, 15, 77, "Input"],
Cell[CellGroupData[{
Cell[171613, 4532, 229, 5, 32, "Input"],
Cell[171845, 4539, 765, 25, 51, "Output"]
}, Open  ]],
Cell[172625, 4567, 285, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[172935, 4578, 277, 6, 32, "Input"],
Cell[173215, 4586, 377, 12, 47, "Output"]
}, Open  ]],
Cell[173607, 4601, 285, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[173917, 4612, 301, 6, 32, "Input"],
Cell[174221, 4620, 434, 14, 50, "Output"]
}, Open  ]],
Cell[174670, 4637, 563, 13, 32, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/jtj_4d_position.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     92242,       2558]
NotebookOptionsPosition[     87548,       2422]
NotebookOutlinePosition[     88091,       2441]
CellTagsIndexPosition[     88048,       2438]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "mathematica", " ", "file", " ", "evaluates", " ", 
       "three"}], "-", 
      RowBox[{"point", " ", "function"}]}], " ", "<", 
     RowBox[{"T", 
      RowBox[{"(", 
       SubscriptBox["x", "1"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "2"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "3"], ")"}]}], ">", " ", "\[IndentingNewLine]", 
     RowBox[{"in", " ", "d"}]}], "=", 
    RowBox[{"4", " ", "dimensional", " ", 
     RowBox[{"CFT", ".", " ", "The"}], " ", "form", " ", "of", " ", "this", 
     " ", "correlator", " ", "is", " ", "fixed", " ", "up", " ", "to", " ", 
     "\[IndentingNewLine]", "four", " ", "constants", " ", "a"}]}], ",", " ", 
   "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "by", " ", "using", " ", "the", " ", 
     "conformal", " ", "symmetry", " ", "in", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "As", " ", "this", " ", "form", " ", "of", " ", 
     "the", " ", "three", " ", "point", " ", "function", " ", "will", " ", 
     "be", " ", "used", " ", "to", " ", "calculate", " ", 
     "\[IndentingNewLine]", "energy", " ", "flux"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "work", " ", "in", " ", "light"}], "-", 
      RowBox[{"cone", " ", "coordinates", "\[IndentingNewLine]", "p"}]}], " ",
      "=", " ", 
     RowBox[{
      SuperscriptBox["x", "+"], "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "0"], " ", "+", " ", 
        RowBox[{
         SuperscriptBox["x", "1"], " ", "and", " ", "m"}]}], " ", "=", " ", 
       RowBox[{
        SuperscriptBox["x", "-"], " ", "=", " ", 
        RowBox[{
         SuperscriptBox["x", "0"], " ", "-", " ", 
         SuperscriptBox["x", "1"]}]}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.558621409799255*^9, 3.558621440529715*^9}, {
  3.559270191937743*^9, 3.559270192730119*^9}, {3.559270657618464*^9, 
  3.559270698422964*^9}, {3.559270989562812*^9, 3.55927102531544*^9}, {
  3.56011378382393*^9, 3.560114162961458*^9}, {3.560114218248944*^9, 
  3.560114307988862*^9}, {3.560114346611646*^9, 3.560114624417991*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Further", " ", "we", " ", "simplify", " ", "the", " ", "calculation", 
     " ", "using", "\[IndentingNewLine]", 
     SuperscriptBox["x", "1"]}], "=", 
    RowBox[{"{", 
     RowBox[{"m", ",", "p", ",", "0", ",", "0"}], "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["x", "2"], "=", 
    RowBox[{"{", 
     RowBox[{"m2", ",", "p2", ",", "y2", ",", "z2"}], "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["x", "3"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], " ", "--"}], " ", 
     "these", " ", "vectors", " ", "are", " ", "with", " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114626866075*^9, 3.560114654324625*^9}, {
  3.560114758909205*^9, 3.560114769604873*^9}, {3.560115154126851*^9, 
  3.560115161107292*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
  "We", " ", "have", " ", "also", " ", "used", " ", "the", " ", "package", 
   " ", "RGTC", " ", "to", " ", "be", " ", "careful", " ", "about", " ", 
   "the", " ", "indices", " ", "and", " ", "the", " ", "comment", " ", 
   "\[IndentingNewLine]", "below", " ", "should", " ", "be", " ", "converted",
    " ", "into", " ", "a", " ", "command", " ", "to", " ", "provide", " ", 
   "the", " ", "path", " ", "to", " ", "package", " ", "file", " ", 
   RowBox[{"EDCRGTCcode", ".", "m", "."}]}], " ", "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560114663555055*^9, 3.560114678315727*^9}, {
  3.560114734898646*^9, 3.560114746071948*^9}, {3.560114779207118*^9, 
  3.560114910756902*^9}, {3.560115179948947*^9, 3.560115187079414*^9}, {
  3.560204726235473*^9, 3.560204726806976*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SetDirectory", "[", 
   RowBox[{"'", "PATH_TO", 
    RowBox[{"_EDCRGTCcode", ".", 
     RowBox[{"m", "'"}]}]}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55927497408508*^9, 3.559274998593482*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "The", " ", "first", " ", "step", " ", "is", " ", "to", " ", "tell", " ", 
    "RGTC", " ", "what", " ", "is", " ", "the", " ", 
    RowBox[{"metric", ".", " ", "This"}], " ", "metric", " ", "will", " ", 
    "be", " ", "\[IndentingNewLine]", "used", " ", "to", " ", "raise", " ", 
    "and", " ", "lower", " ", "the", " ", "indices", " ", "and", " ", "we", 
    " ", "have", " ", "the", " ", 
    RowBox[{"notation", ":", "\[IndentingNewLine]", 
     SubscriptBox["g", "\[Mu]\[Nu]"]}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"gdd", "[", 
      RowBox[{"[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "\[IndentingNewLine]", 
     SuperscriptBox["g", "\[Mu]\[Nu]"]}], " ", "=", " ", 
    RowBox[{"gUU", "[", 
     RowBox[{"[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114935463686*^9, 3.560115109348973*^9}, {
  3.560115213463371*^9, 3.560115226735386*^9}, {3.560204706622621*^9, 
  3.560204715053603*^9}}],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.4529591326954107`*^9, 3.452959145097411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xIN", "=", 
   RowBox[{"{", 
    RowBox[{"m", ",", "p", ",", "y", ",", "z"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559271316891052*^9, 3.559271327376485*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gIN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN", ",", "xIN", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.452959850339611*^9, 3.452959877358811*^9}, {
  3.4529632912628107`*^9, 3.452963291496811*^9}, {3.452964839594011*^9, 
  3.4529648402024107`*^9}, {3.452965059008011*^9, 3.452965073235211*^9}, {
  3.452975502122611*^9, 3.452975502486611*^9}, {3.4530475528372*^9, 
  3.4530475608556004`*^9}, {3.4554912401907*^9, 3.4554912428115*^9}, {
  3.5056773998233414`*^9, 3.505677401440342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{0, 
      Rational[-1, 2], 0, 0}, {
      Rational[-1, 2], 0, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"d", "[", "m", "]"}]}], " ", 
      RowBox[{"d", "[", "p", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "z", "]"}], "2"]}],
    Short[#, 32]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`m] $CellContext`d[$CellContext`p] + \
$CellContext`d[$CellContext`y]^2 + $CellContext`d[$CellContext`z]^2, 32]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396706777*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "2"}], "0", "0"},
       {
        RowBox[{"-", "2"}], "0", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, -2, 0, 0}, {-2, 0, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396710457*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396714035*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.00400000000036016`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.00400000000036016, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396717378*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.007999999999810825`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.007999999999810825, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396720747*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 StyleBox["\<\"Flat Space!\"\>",
  StripOnInput->False,
  FontSize->20,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396724358*^9},
 FontWeight->"Bold"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01594`4.6540333105560645", ",", "\<\"Aborted after 0.020002\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.55140070069722*^9, 3.551440099918841*^9, 
  3.551455736901553*^9, 3.55145757872337*^9, 3.55145784886529*^9, 
  3.551482325258247*^9, 3.558621452288548*^9, 3.558627534404468*^9, 
  3.558656240304535*^9, 3.558735513322302*^9, 3.558779440020351*^9, 
  3.558887058281515*^9, 3.559270206433387*^9, 3.55927133291985*^9, 
  3.560114926295287*^9, 3.560122396727516*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"d", " ", "is", " ", "the", " ", "spacetime", " ", 
   RowBox[{"dimension", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252799498553*^9, 3.550252801328321*^9}, 
   3.559270208975366*^9, {3.559270852605292*^9, 3.559270873441934*^9}, 
   3.559271389951638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.559271391389548*^9, 3.55927139232235*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Coordinates", ".", " ", "\[IndentingNewLine]", "These"}], " ", 
   "are", " ", "with", " ", "indices", " ", 
   RowBox[{"up", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252263765254*^9, 3.550252297948556*^9}, {
  3.558621521488424*^9, 3.558621543284959*^9}, {3.560115257896535*^9, 
  3.560115260293871*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"{", 
    RowBox[{"m", ",", "p", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "p2", ",", "y2", ",", "z2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.55025229940269*^9, 3.550252361521548*^9}, {
  3.551299151307877*^9, 3.55129915320413*^9}, {3.551400714084382*^9, 
  3.551400715044935*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "xij"}], " ", "=", " ", 
   RowBox[{"xi", " ", "-", " ", "xj"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252452231699*^9, 3.550252470623828*^9}, {
  3.560115265603544*^9, 3.560115267608355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x12", "=", 
   RowBox[{"x1", "-", "x2"}]}], ";", 
  RowBox[{"x21", "=", 
   RowBox[{"-", "x12"}]}], ";", 
  RowBox[{"x13", "=", 
   RowBox[{"x1", "-", "x3"}]}], ";", 
  RowBox[{"x31", "=", 
   RowBox[{"-", "x13"}]}], ";", 
  RowBox[{"x23", "=", 
   RowBox[{"x2", "-", "x3"}]}], ";", 
  RowBox[{"x32", "=", 
   RowBox[{"-", "x23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252374998888*^9, 3.550252450560587*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Define", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"CalMod", "[", "x", "]"}]}]}], " ", "=", " ", 
    RowBox[{"|", "x", "|", " ", 
     RowBox[{"=", " ", 
      SqrtBox[
       SuperscriptBox["x", "2"]]}]}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252474156218*^9, 3.550252485471192*^9}, {
  3.55025270908527*^9, 3.550252753465901*^9}, {3.550253152031232*^9, 
  3.550253158196775*^9}, {3.560115277658614*^9, 3.560115306717811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CalMod", "[", "x_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"[", "j", "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252756094279*^9, 3.550252844706344*^9}, 
   3.550253171038399*^9, {3.559270229895687*^9, 3.559270233385328*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", " ", 
    RowBox[{"function", ":", " ", 
     RowBox[{
      SubscriptBox["I", "\[Mu]\[Nu]"], "[", "x", "]"}]}]}], " ", "=", " ", 
   RowBox[{"gdd", " ", "-", " ", 
    RowBox[{"2", " ", 
     FractionBox[
      RowBox[{
       SubscriptBox["x", "\[Mu]"], 
       SubscriptBox["x", "\[Nu]"]}], 
      SuperscriptBox["x", "2"]]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253197244187*^9, 3.550253271719695*^9}, {
  3.558621580401123*^9, 3.558621585588914*^9}, {3.560115310979557*^9, 
  3.560115317778421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Idd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"CalMod", "[", "x", "]"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550253279329252*^9, 3.550253290153782*^9}, {
  3.550253494844539*^9, 3.550253633591152*^9}, {3.550253757761209*^9, 
  3.550253758854*^9}, {3.559270239229299*^9, 3.559270241240538*^9}, {
  3.559270435174697*^9, 3.559270437857655*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "Xij"}], " ", "=", " ", 
   RowBox[{
    FractionBox["xik", 
     SuperscriptBox["xik", "2"]], "-", 
    RowBox[{
     RowBox[{
      FractionBox["xjk", 
       SuperscriptBox["xjk", "2"]], " ", "--"}], " ", "This", " ", "is", " ", 
     "a", " ", "vector", " ", "with", " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253876357279*^9, 3.550253878214878*^9}, {
  3.550253940707409*^9, 3.550253992422437*^9}, {3.55025754926965*^9, 
  3.550257587384267*^9}, {3.550257660843937*^9, 3.550257662184304*^9}, {
  3.560115327985523*^9, 3.560115352895215*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X12", "=", 
   RowBox[{
    FractionBox["x13", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x13", "]"}], "2"]], "-", 
    FractionBox["x23", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x23", "]"}], "2"]]}]}], ";", 
  RowBox[{"X21", "=", 
   RowBox[{"-", "X12"}]}], ";", 
  RowBox[{"X13", "=", 
   RowBox[{
    FractionBox["x12", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x12", "]"}], "2"]], "-", 
    FractionBox["x32", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x32", "]"}], "2"]]}]}], ";", 
  RowBox[{"X31", "=", 
   RowBox[{"-", "X13"}]}], ";", 
  RowBox[{"X23", "=", 
   RowBox[{
    FractionBox["x21", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x21", "]"}], "2"]], "-", 
    FractionBox["x31", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x31", "]"}], "2"]]}]}], ";", 
  RowBox[{"X32", "=", 
   RowBox[{"-", "X23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256541570688*^9, 3.550256558937632*^9}, {
  3.550256590717023*^9, 3.550256864066343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397217777*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.56012239722124*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397224627*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "hXij"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["Xij", 
      RowBox[{"|", "Xij", "|"}]], " ", "--"}], " ", "This", " ", "is", " ", 
    "a", " ", "vector", " ", "with", " ", "indices", " ", 
    RowBox[{"up", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550256951012343*^9, 3.550256974922737*^9}, {
  3.550257600679411*^9, 3.550257608040449*^9}, {3.550257667582043*^9, 
  3.550257668783491*^9}, {3.56011538094184*^9, 3.560115395051495*^9}, {
  3.560115438095061*^9, 3.560115444144508*^9}, {3.560115490970805*^9, 
  3.560115519800149*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hX12", "=", 
   FractionBox["X12", 
    RowBox[{"CalMod", "[", "X12", "]"}]]}], ";", 
  RowBox[{"hX21", "=", 
   RowBox[{"-", "hX12"}]}], ";", 
  RowBox[{"hX13", "=", 
   FractionBox["X13", 
    RowBox[{"CalMod", "[", "X13", "]"}]]}], ";", 
  RowBox[{"hX31", "=", 
   RowBox[{"-", "hX13"}]}], ";", 
  RowBox[{"hX32", "=", 
   FractionBox["X32", 
    RowBox[{"CalMod", "[", "X32", "]"}]]}], ";", 
  RowBox[{"hX23", "=", 
   RowBox[{"-", "hX32"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256983296604*^9, 3.550257119521275*^9}, {
  3.550257259834466*^9, 3.550257261145694*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX12\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX21\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX12, X21}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397425837*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX13\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397433047*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX31\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX13, X31}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397436415*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX32\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X32\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397440028*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.56012239744357*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX23\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX32, X23}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397446956*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \
\\\"spell\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397450704*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd", "[", "x", "]"}], " ", "as", " ", "given", " ", "in", " ",
      "equation", " ", 
     RowBox[{"(", "3.2", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550257291428514*^9, 3.550257322678035*^9}, {
   3.559270909157617*^9, 3.559270919696855*^9}, {3.5601155359215*^9, 
   3.560115569965638*^9}, {3.560120499581415*^9, 3.560120511858223*^9}, 
   3.560120543437118*^9, {3.560120611042342*^9, 3.560120612291283*^9}, {
   3.560121773257262*^9, 3.560121777817801*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h1dd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "d"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550257324350044*^9, 3.55025735036965*^9}, {
  3.550257524690928*^9, 3.550257527389758*^9}, {3.550257722079842*^9, 
  3.550257813487565*^9}, {3.559270255310052*^9, 3.559270269304227*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h2dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560121782341356*^9, 
   3.560121786406164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h2dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", 
        SuperscriptBox["d", "2"]], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258117267455*^9, 3.55025815397466*^9}, {
  3.550258207632117*^9, 3.550258279794177*^9}, {3.550258317285417*^9, 
  3.550258479234569*^9}, {3.55888709712091*^9, 3.558887098804282*^9}, {
  3.55888714755928*^9, 3.558887170688058*^9}, {3.559270277903417*^9, 
  3.559270337104408*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h3dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560120638511822*^9, 
   3.560120647272128*^9}, {3.560121791934405*^9, 3.560121795983951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h3dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "d"], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258849632234*^9, 3.550258858410629*^9}, {
   3.550258907360653*^9, 3.550258995788711*^9}, 3.55025903756118*^9, {
   3.551391083545331*^9, 3.551391083783346*^9}, {3.558623784145586*^9, 
   3.558623785980883*^9}, {3.558623827838511*^9, 3.558623828163233*^9}, {
   3.559270349861161*^9, 3.559270358465548*^9}}],

Cell[CellGroupData[{

Cell["Explicit terms", "Section",
 CellChangeTimes->{{3.55140076247827*^9, 3.551400793324457*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "form", " ", "of", " ", "the", " ", "correlator"}], 
    " ", "<", 
    RowBox[{
     SubscriptBox["T", "\[Mu]\[Nu]"], 
     SubscriptBox["J", "\[Sigma]"], 
     SubscriptBox["J", "\[Rho]"]}], ">", " ", 
    RowBox[{
    "is", " ", "fixed", " ", "up", " ", "to", " ", "four", " ", "constants", 
     " ", "a"}]}], ",", " ", "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "\[IndentingNewLine]", "in", " ", 
     "equation", " ", 
     RowBox[{"(", "3.11", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], " ", "Here", " ", "we", " ", "evaluate",
      " ", "coefficients", " ", "of", " ", "these", " ", 
     "\[IndentingNewLine]", "constants", " ", "in", " ", "the", " ", 
     "numerator", " ", "of", " ", "equation", " ", 
     RowBox[{"(", "3.11", ")"}]}]}], ",", " ", 
   RowBox[{"i", ".", "e", "."}], ",", " ", 
   RowBox[{"in", " ", 
    SubscriptBox["t", "\[Mu]\[Nu]\[Alpha]\[Beta]"], 
    RowBox[{"(", 
     SubscriptBox["X", "23"], ")"}], " ", 
    SuperscriptBox["g", "\[Alpha]\[Lambda]"], " ", 
    SuperscriptBox["g", "\[Beta]\[Delta]"], " ", 
    SubscriptBox["I", "\[Lambda]\[Sigma]"], 
    RowBox[{"(", 
     SubscriptBox["x", "21"], ")"}], " ", 
    SubscriptBox["I", "\[Delta]\[Rho]"], 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["x", "31"], ")"}], ".", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "Further"}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "set", " ", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", 
       RowBox[{",", "-"}]}], "}"}], " ", "as", " ", "these", " ", "are", " ", 
     "the", " ", "only", " ", "terms", " ", "we", " ", "need", " ", "to", " ",
      "calculate", " ", "energy", " ", 
     RowBox[{
     "flux", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "Finally"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "simplify", " ", "the", " ", "calculations", " ", "by", " ", 
     "keeping", " ", "terms", " ", "up", " ", "to", " ", "order", " ", 
     SuperscriptBox["p", "2"], " ", "in", " ", "the", " ", "limit", " ", 
     SuperscriptBox[
      SubscriptBox["x", "1"], "+"]}], "=", " ", 
    RowBox[{"p", " ", "\[Rule]", " ", "\[Infinity]"}]}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "all", " ", "what", " ", "we", " ", "need", " ", 
    "for", " ", "the", " ", "calculation", " ", "of", " ", "energy", " ", 
    RowBox[{"flux", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560120704156434*^9, 3.56012074192024*^9}, {
  3.560120774397572*^9, 3.560120834866612*^9}, {3.560120879640389*^9, 
  3.560121256519853*^9}, {3.560121302578965*^9, 3.560121305438667*^9}, {
  3.560121341519309*^9, 3.560121423879427*^9}, {3.560121683307637*^9, 
  3.560121714307424*^9}, {3.56012180554107*^9, 3.560121810816977*^9}, {
  3.560121845701265*^9, 3.560121890200912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1dd23", "=", 
   RowBox[{
    RowBox[{"h1dd", "[", "hX23", "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551291394183556*^9, 3.551291423185592*^9}, {
  3.551291486360313*^9, 3.551291492212186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd21", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x21", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291651218511*^9, 3.551291691930214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd31", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x31", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291694530418*^9, 3.551291710448029*^9}}],

Cell[CellGroupData[{

Cell["Coefficients of 'a'", "Subsection",
 CellChangeTimes->{{3.551400853175277*^9, 3.551400857653773*^9}, 
   3.560121930888989*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa1", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "Idd21", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391719312077*^9, 3.551391757835154*^9}, {
  3.551391846613265*^9, 3.551391849237164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"taa1", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551391855511827*^9, 3.551391872757942*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"taa2", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391874569991*^9, 3.551391892699298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd23", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "taa3"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391899452502*^9, 3.551391931114618*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"taa4", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.55139194727181*^9, 3.551391951792266*^9}, {
   3.551403420384144*^9, 3.551403427894579*^9}, 3.551457869301412*^9, 
   3.55145795484034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.551457955505498*^9, 3.551482339995243*^9, 
  3.558628138358002*^9, 3.558887678424839*^9, 3.559270513410558*^9, 
  3.560122399225215*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'b'", "Subsection",
 CellChangeTimes->{{3.55140080575784*^9, 3.551400812464929*^9}, 
   3.560121935917524*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", " ", 
   SubscriptBox["h1dd23", "\[Mu]\[Nu]"], 
   SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
   SuperscriptBox["gUU", "\[Alpha]m"], 
   SuperscriptBox["gUU", "\[Beta]n"], 
   SubscriptBox["Idd21", "m\[Sigma]"], 
   SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.551291731171057*^9, 3.551291854466342*^9}, {
  3.55129188983047*^9, 3.551291963254413*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb1", "=", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"h1dd23", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292052913868*^9, 3.551292105988349*^9}, {
  3.551292587298859*^9, 3.551292591357965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb2", "=", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "tbb1", ",", "Idd21"}], "]"}], "//", 
     "Simplify"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.551292123488375*^9, 3.551292134517473*^9}, {
  3.551292382075977*^9, 3.551292427814653*^9}, {3.551292594361413*^9, 
  3.551292628048611*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb3", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292465820868*^9, 3.551292510530489*^9}, {
  3.551292630471823*^9, 3.551292631417784*^9}, {3.558627653390999*^9, 
  3.558627653559913*^9}, {3.558628017007026*^9, 3.558628017483283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tbb4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tbb3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551292513573512*^9, 3.551292540920069*^9}, {
  3.551292636557401*^9, 3.551292638157617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb5", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292555389019*^9, 3.551292566682853*^9}, {
  3.551292657104255*^9, 3.551292722479372*^9}, {3.558627692983608*^9, 
  3.558627693191594*^9}, {3.558628021937969*^9, 3.558628022088383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"h1dd23", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "tbb5"}], "//", "Simplify"}]}],
    ";"}], "       ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "--"], 
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292726484642*^9, 3.551292729072223*^9}, {
   3.55129326982994*^9, 3.551293344954553*^9}, {3.551297173976885*^9, 
   3.551297176055756*^9}, 3.551317256293337*^9, {3.551378157464413*^9, 
   3.551378164642506*^9}, {3.551378214005423*^9, 3.55137823133756*^9}, {
   3.551378546116265*^9, 3.551378548306554*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tbb6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551297191459577*^9, 3.551297213850083*^9}, {
   3.551298030286185*^9, 3.551298034295549*^9}, {3.551317262821207*^9, 
   3.551317263701425*^9}, {3.551321793957317*^9, 3.551321820051164*^9}, {
   3.551322230824722*^9, 3.551322232448482*^9}, {3.551323116470536*^9, 
   3.5513231336041*^9}, {3.551378237654919*^9, 3.551378252724764*^9}, {
   3.551390900486844*^9, 3.551390908669092*^9}, {3.551403448046785*^9, 
   3.551403449401767*^9}, 3.551457856548844*^9, 3.551457944917409*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(bterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(aterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.559270550317554*^9, 3.560122408146004*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{"2", " ", "m", " ", "m2", " ", 
           SuperscriptBox["p2", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m2", " ", "p2"}], "-", 
             SuperscriptBox["y2", "2"], "-", 
             SuperscriptBox["z2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m2", " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"16", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"16", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m2", " ", "p2"}], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "4"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"16", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", "p2"}], "-", 
          RowBox[{"m2", " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y2", "2"]}], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"16", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "m", " ", "p2"}], "-", 
          RowBox[{"m2", " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["y2", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z2", "2"]}]}], ")"}]}], 
      RowBox[{"16", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558887212069685*^9, 3.558887409534385*^9, 
  3.559270550479581*^9, 3.560122408312508*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'c'", "Subsection",
 CellChangeTimes->{{3.551400869917601*^9, 3.551400874049907*^9}, 
   3.560121941359086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551399424610451*^9, 3.551399434320293*^9}, {
  3.551399632079658*^9, 3.551399650292521*^9}, {3.551399685414722*^9, 
  3.551399716438098*^9}, {3.559270594346783*^9, 3.559270596208163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tcc1", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"h2dddd", "[", "hX23", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "i", ",", "j"}], "]"}], "]"}], "//", 
      "Simplify"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.551399721442663*^9, 3.551399778519548*^9}, {
  3.559270601267313*^9, 3.559270603098245*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"tcc1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551399939432787*^9, 3.551399959865327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc3", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc2", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551399841519545*^9, 3.551399854171064*^9}, {
  3.551399912415073*^9, 3.551399913987007*^9}, {3.551399962931949*^9, 
  3.551399966767626*^9}, {3.551400164731385*^9, 3.551400176394707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc4", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc3", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551400178747602*^9, 3.551400203853342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc5", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc4", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551400206984644*^9, 3.551400212301171*^9}, {
  3.551400265975666*^9, 3.551400279118496*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc6", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc5", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551400280900546*^9, 3.551400305877722*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tcc6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551400332205975*^9, 3.551400334336248*^9}, {
   3.551403465127605*^9, 3.551403466738218*^9}, 3.551457878589767*^9, 
   3.551457960397949*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(cterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551482343689639*^9, 3.558628594858129*^9, 
  3.558887714827551*^9, 3.559270610612484*^9, 3.560122417222178*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m2", " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "p2"}], "-", 
          RowBox[{"4", " ", "m", " ", "m2", " ", "p2"}], "+", 
          RowBox[{"m2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"4", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"4", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"4", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.551457961080574*^9, 3.551482343791989*^9, 
  3.55862859489059*^9, 3.558887714869845*^9, 3.559270610647834*^9, 
  3.560122417298935*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'e'", "Subsection",
 CellChangeTimes->{{3.551400830026555*^9, 3.551400835555743*^9}, 
   3.56012194582676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hmmdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391301214203*^9, 3.55139131936556*^9}, {
  3.559270623191608*^9, 3.55927062513346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hmmdd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"h3dddd", "[", "x23", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "i", ",", "j"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.551391322365274*^9, 3.551391397124682*^9}, {
  3.559270628197583*^9, 3.559270629846331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee1", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"hmmdd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391033725014*^9, 3.551391044911367*^9}, {
  3.551391100521493*^9, 3.551391184111248*^9}, {3.551391266558647*^9, 
  3.551391268003958*^9}, {3.551391422542473*^9, 3.551391433588243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee2", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee1", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391186149765*^9, 3.551391189447697*^9}, {
  3.551391220422981*^9, 3.551391240474168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391448759239*^9, 3.551391478373093*^9}, {
  3.558627976379381*^9, 3.558627976543479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391480191023*^9, 3.551391512064013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee5", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee4", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391513897325*^9, 3.551391523887922*^9}, {
  3.551391562504425*^9, 3.551391564944876*^9}, {3.551391608406735*^9, 
  3.551391611878862*^9}, {3.558627986082034*^9, 3.558627986404477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tee5", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551391627507084*^9, 3.551391630732389*^9}, {
   3.551403436575745*^9, 3.551403437996468*^9}, 3.551457861532931*^9, 
   3.551457950422412*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], ":", 
  " ", "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \
\\\\\\\\\\\\\\\"\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(eterm\\), \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is similar to \
existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm, cterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.558887466848743*^9, 3.559270635955956*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", "m", " ", "m2"}]}]], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558627991603984*^9, 3.558887466851583*^9, 
  3.559270635984851*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1231, 776},
WindowMargins->{{Automatic, -9}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "7.0 for Linux x86 (32-bit) (November 10, 2008)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2359, 56, 187, "Input"],
Cell[2907, 78, 961, 24, 99, "Input"],
Cell[3871, 104, 867, 14, 99, "Input"],
Cell[4741, 120, 252, 6, 32, "Input"],
Cell[4996, 128, 1104, 24, 143, "Input"],
Cell[6103, 154, 125, 2, 32, "Input"],
Cell[6231, 158, 204, 5, 32, "Input"],
Cell[6438, 165, 604, 20, 32, "Input"],
Cell[CellGroupData[{
Cell[7067, 189, 597, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[7689, 204, 1807, 42, 93, "Print"],
Cell[9499, 248, 1383, 29, 25, "Print"],
Cell[10885, 279, 1711, 38, 69, "Print"],
Cell[12599, 319, 993, 17, 25, "Print"],
Cell[13595, 338, 1031, 17, 25, "Print"],
Cell[14629, 357, 1049, 17, 25, "Print"],
Cell[15681, 376, 923, 17, 34, "Print"]
}, Open  ]],
Cell[16619, 396, 516, 10, 31, "Output"]
}, Open  ]],
Cell[17150, 409, 316, 6, 32, "Input"],
Cell[17469, 417, 132, 3, 32, "Input"],
Cell[17604, 422, 379, 8, 55, "Input"],
Cell[17986, 432, 587, 17, 77, "Input"],
Cell[18576, 451, 281, 6, 32, "Input"],
Cell[18860, 459, 451, 14, 32, "Input"],
Cell[19314, 475, 533, 13, 46, "Input"],
Cell[19850, 490, 697, 20, 39, "Input"],
Cell[20550, 512, 587, 16, 40, "Input"],
Cell[21140, 530, 1475, 41, 57, "Input"],
Cell[22618, 573, 682, 16, 43, "Input"],
Cell[CellGroupData[{
Cell[23325, 593, 1040, 33, 80, "Input"],
Cell[24368, 628, 815, 14, 24, "Message"],
Cell[25186, 644, 817, 14, 24, "Message"],
Cell[26006, 660, 816, 14, 24, "Message"],
Cell[26825, 676, 631, 11, 24, "Message"]
}, Open  ]],
Cell[27471, 690, 647, 14, 44, "Input"],
Cell[CellGroupData[{
Cell[28143, 708, 614, 18, 56, "Input"],
Cell[28760, 728, 818, 14, 24, "Message"],
Cell[29581, 744, 792, 14, 24, "Message"],
Cell[30376, 760, 818, 14, 24, "Message"],
Cell[31197, 776, 792, 14, 24, "Message"],
Cell[31992, 792, 818, 14, 24, "Message"],
Cell[32813, 808, 630, 11, 24, "Message"],
Cell[33446, 821, 792, 14, 24, "Message"],
Cell[34241, 837, 630, 11, 24, "Message"]
}, Open  ]],
Cell[34886, 851, 809, 17, 32, "Input"],
Cell[35698, 870, 1338, 38, 55, "Input"],
Cell[37039, 910, 685, 15, 32, "Input"],
Cell[37727, 927, 5930, 175, 225, "Input"],
Cell[43660, 1104, 731, 15, 32, "Input"],
Cell[44394, 1121, 1473, 41, 54, "Input"],
Cell[CellGroupData[{
Cell[45892, 1166, 98, 1, 73, "Section"],
Cell[45993, 1169, 3039, 69, 231, "Input"],
Cell[49035, 1240, 257, 7, 32, "Input"],
Cell[49295, 1249, 203, 5, 32, "Input"],
Cell[49501, 1256, 203, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[49729, 1265, 133, 2, 39, "Subsection"],
Cell[49865, 1269, 304, 8, 32, "Input"],
Cell[50172, 1279, 260, 8, 32, "Input"],
Cell[50435, 1289, 292, 9, 32, "Input"],
Cell[50730, 1300, 285, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[51040, 1313, 443, 12, 32, "Input"],
Cell[51486, 1327, 4684, 146, 154, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56219, 1479, 132, 2, 39, "Subsection"],
Cell[56354, 1483, 434, 10, 32, "Input"],
Cell[56791, 1495, 542, 16, 32, "Input"],
Cell[57336, 1513, 375, 10, 32, "Input"],
Cell[57714, 1525, 727, 20, 32, "Input"],
Cell[58444, 1547, 303, 8, 32, "Input"],
Cell[58750, 1557, 766, 21, 32, "Input"],
Cell[59519, 1580, 875, 22, 32, "Input"],
Cell[CellGroupData[{
Cell[60419, 1606, 781, 16, 32, "Input"],
Cell[61203, 1624, 843, 14, 24, "Message"],
Cell[62049, 1640, 11145, 337, 268, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73243, 1983, 133, 2, 39, "Subsection"],
Cell[73379, 1987, 474, 11, 32, "Input"],
Cell[73856, 2000, 649, 19, 32, "Input"],
Cell[74508, 2021, 289, 9, 32, "Input"],
Cell[74800, 2032, 398, 9, 32, "Input"],
Cell[75201, 2043, 292, 9, 32, "Input"],
Cell[75496, 2054, 303, 8, 32, "Input"],
Cell[75802, 2064, 292, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[76119, 2077, 445, 12, 32, "Input"],
Cell[76567, 2091, 887, 15, 24, "Message"],
Cell[77457, 2108, 5170, 160, 154, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82676, 2274, 132, 2, 39, "Subsection"],
Cell[82811, 2278, 378, 10, 32, "Input"],
Cell[83192, 2290, 604, 17, 32, "Input"],
Cell[83799, 2309, 434, 11, 32, "Input"],
Cell[84236, 2322, 303, 8, 32, "Input"],
Cell[84542, 2332, 341, 10, 32, "Input"],
Cell[84886, 2344, 254, 7, 32, "Input"],
Cell[85143, 2353, 436, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[85604, 2368, 445, 12, 32, "Input"],
Cell[86052, 2382, 814, 14, 24, "Message"],
Cell[86869, 2398, 639, 19, 50, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/jtj_6d_position.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    121070,       3356]
NotebookOptionsPosition[    116358,       3220]
NotebookOutlinePosition[    116901,       3239]
CellTagsIndexPosition[    116858,       3236]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "mathematica", " ", "file", " ", "evaluates", " ", 
       "three"}], "-", 
      RowBox[{"point", " ", "function"}]}], " ", "<", 
     RowBox[{"T", 
      RowBox[{"(", 
       SubscriptBox["x", "1"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "2"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "3"], ")"}]}], ">", " ", "\[IndentingNewLine]", 
     RowBox[{"in", " ", "d"}]}], "=", 
    RowBox[{"6", " ", "dimensional", " ", 
     RowBox[{"CFT", ".", " ", "The"}], " ", "form", " ", "of", " ", "this", 
     " ", "correlator", " ", "is", " ", "fixed", " ", "up", " ", "to", " ", 
     "\[IndentingNewLine]", "four", " ", "constants", " ", "a"}]}], ",", " ", 
   "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "by", " ", "using", " ", "the", " ", 
     "conformal", " ", "symmetry", " ", "in", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "As", " ", "this", " ", "form", " ", "of", " ", 
     "the", " ", "three", " ", "point", " ", "function", " ", "will", " ", 
     "be", " ", "used", " ", "to", " ", "calculate", " ", 
     "\[IndentingNewLine]", "energy", " ", "flux"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "work", " ", "in", " ", "light"}], "-", 
      RowBox[{"cone", " ", "coordinates", "\[IndentingNewLine]", "p"}]}], " ",
      "=", " ", 
     RowBox[{
      SuperscriptBox["x", "+"], "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "0"], " ", "+", " ", 
        RowBox[{
         SuperscriptBox["x", "1"], " ", "and", " ", "m"}]}], " ", "=", " ", 
       RowBox[{
        SuperscriptBox["x", "-"], " ", "=", " ", 
        RowBox[{
         SuperscriptBox["x", "0"], " ", "-", " ", 
         SuperscriptBox["x", "1"]}]}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.558621409799255*^9, 3.558621440529715*^9}, {
  3.559270191937743*^9, 3.559270192730119*^9}, {3.559270657618464*^9, 
  3.559270698422964*^9}, {3.559270989562812*^9, 3.55927102531544*^9}, {
  3.56011378382393*^9, 3.560114162961458*^9}, {3.560114218248944*^9, 
  3.560114307988862*^9}, {3.560114346611646*^9, 3.560114624417991*^9}, {
  3.560123234081441*^9, 3.560123234862765*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Further", " ", "we", " ", "simplify", " ", "the", " ", "calculation", 
     " ", "using", "\[IndentingNewLine]", 
     SuperscriptBox["x", "1"]}], "=", 
    RowBox[{"{", 
     RowBox[{"m", ",", "p", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
    ",", " ", 
   RowBox[{
    SuperscriptBox["x", "2"], "=", 
    RowBox[{"{", 
     RowBox[{"m2", ",", "p2", ",", "y2", ",", "z2", ",", "u2", ",", "v2"}], 
     "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["x", "3"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
       " ", "--"}], " ", "these", " ", "vectors", " ", "are", " ", "with", 
     " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114626866075*^9, 3.560114654324625*^9}, {
  3.560114758909205*^9, 3.560114769604873*^9}, {3.560115154126851*^9, 
  3.560115161107292*^9}, {3.560122515433872*^9, 3.560122543327202*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
  "We", " ", "have", " ", "also", " ", "used", " ", "the", " ", "package", 
   " ", "RGTC", " ", "to", " ", "be", " ", "careful", " ", "about", " ", 
   "the", " ", "indices", " ", "and", " ", "the", " ", "comment", " ", 
   "\[IndentingNewLine]", "below", " ", "should", " ", "be", " ", "converted",
    " ", "into", " ", "a", " ", "command", " ", "to", " ", "provide", " ", 
   "the", " ", "path", " ", "to", " ", "package", " ", "file", " ", 
   RowBox[{"EDCRGTCcode", ".", "m", "."}]}], " ", "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560114663555055*^9, 3.560114678315727*^9}, {
  3.560114734898646*^9, 3.560114746071948*^9}, {3.560114779207118*^9, 
  3.560114910756902*^9}, {3.560115179948947*^9, 3.560115187079414*^9}, {
  3.560204596885442*^9, 3.560204597638686*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SetDirectory", "[", 
   RowBox[{"'", "PATH_TO", 
    RowBox[{"_EDCRGTCcode", ".", 
     RowBox[{"m", "'"}]}]}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55927497408508*^9, 3.559274998593482*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "The", " ", "first", " ", "step", " ", "is", " ", "to", " ", "tell", " ", 
    "RGTC", " ", "what", " ", "is", " ", "the", " ", 
    RowBox[{"metric", ".", " ", "This"}], " ", "metric", " ", "will", " ", 
    "be", " ", "\[IndentingNewLine]", "used", " ", "to", " ", "raise", " ", 
    "and", " ", "lower", " ", "the", " ", "indices", " ", "and", " ", "we", 
    " ", "have", " ", "the", " ", 
    RowBox[{"notation", ":", "\[IndentingNewLine]", 
     SubscriptBox["g", "\[Mu]\[Nu]"]}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"gdd", "[", 
      RowBox[{"[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "\[IndentingNewLine]", 
     SuperscriptBox["g", "\[Mu]\[Nu]"]}], " ", "=", " ", 
    RowBox[{"gUU", "[", 
     RowBox[{"[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114935463686*^9, 3.560115109348973*^9}, {
  3.560115213463371*^9, 3.560115226735386*^9}, {3.560204605898846*^9, 
  3.560204614493565*^9}}],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.4529591326954107`*^9, 3.452959145097411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xIN", "=", 
   RowBox[{"{", 
    RowBox[{"m", ",", "p", ",", "y2", ",", "y3", ",", "y4", ",", "y5"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.559271316891052*^9, 3.559271327376485*^9}, {
  3.560122561003599*^9, 3.560122562924987*^9}, {3.56012344193243*^9, 
  3.56012344841057*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gIN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN", ",", "xIN", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.452959850339611*^9, 3.452959877358811*^9}, {
  3.4529632912628107`*^9, 3.452963291496811*^9}, {3.452964839594011*^9, 
  3.4529648402024107`*^9}, {3.452965059008011*^9, 3.452965073235211*^9}, {
  3.452975502122611*^9, 3.452975502486611*^9}, {3.4530475528372*^9, 
  3.4530475608556004`*^9}, {3.4554912401907*^9, 3.4554912428115*^9}, {
  3.5056773998233414`*^9, 3.505677401440342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{0, 
      Rational[-1, 2], 0, 0, 0, 0}, {
      Rational[-1, 2], 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, {0, 0, 0, 1, 0, 
     0}, {0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123454931073*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"d", "[", "m", "]"}]}], " ", 
      RowBox[{"d", "[", "p", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y2", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y3", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y4", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y5", "]"}], "2"]}],
    Short[#, 48]& ]}],
  SequenceForm["LineElement = ", 
   Short[-$CellContext`d[$CellContext`m] $CellContext`d[$CellContext`p] + \
$CellContext`d[$CellContext`y2]^2 + $CellContext`d[$CellContext`y3]^2 + \
$CellContext`d[$CellContext`y4]^2 + $CellContext`d[$CellContext`y5]^2, 48]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123454942722*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "2"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, -2, 0, 0, 0, 0}, {-2, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0}, {
    0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123454958468*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", "0.`", 
   "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0., " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123455072056*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.012000999999999706`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.012000999999999706`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.56012345516842*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.02400100000000016`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.02400100000000016, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123455259167*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 StyleBox["\<\"Flat Space!\"\>",
  StripOnInput->False,
  FontSize->20,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123455346941*^9},
 FontWeight->"Bold"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.086832`5.390224797731374", ",", "\<\"Aborted after 0.044002\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.55140070069722*^9, 3.551440099918841*^9, 
  3.551455736901553*^9, 3.55145757872337*^9, 3.55145784886529*^9, 
  3.551482325258247*^9, 3.558621452288548*^9, 3.558627534404468*^9, 
  3.558656240304535*^9, 3.558735513322302*^9, 3.558779440020351*^9, 
  3.558887058281515*^9, 3.559270206433387*^9, 3.55927133291985*^9, 
  3.560114926295287*^9, 3.560122396727516*^9, 3.560122739265089*^9, 
  3.560123455438248*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"d", " ", "is", " ", "the", " ", "spacetime", " ", 
   RowBox[{"dimension", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252799498553*^9, 3.550252801328321*^9}, 
   3.559270208975366*^9, {3.559270852605292*^9, 3.559270873441934*^9}, 
   3.559271389951638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.559271391389548*^9, 3.55927139232235*^9}, {
  3.560122582823885*^9, 3.560122583847088*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Coordinates", ".", " ", "\[IndentingNewLine]", "These"}], " ", 
   "are", " ", "with", " ", "indices", " ", 
   RowBox[{"up", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252263765254*^9, 3.550252297948556*^9}, {
  3.558621521488424*^9, 3.558621543284959*^9}, {3.560115257896535*^9, 
  3.560115260293871*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"{", 
    RowBox[{"m", ",", "p", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"x2", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "p2", ",", "y2", ",", "z2", ",", "u2", ",", "v2"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.560123433664952*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "xij"}], " ", "=", " ", 
   RowBox[{"xi", " ", "-", " ", "xj"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252452231699*^9, 3.550252470623828*^9}, {
  3.560115265603544*^9, 3.560115267608355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x12", "=", 
   RowBox[{"x1", "-", "x2"}]}], ";", 
  RowBox[{"x21", "=", 
   RowBox[{"-", "x12"}]}], ";", 
  RowBox[{"x13", "=", 
   RowBox[{"x1", "-", "x3"}]}], ";", 
  RowBox[{"x31", "=", 
   RowBox[{"-", "x13"}]}], ";", 
  RowBox[{"x23", "=", 
   RowBox[{"x2", "-", "x3"}]}], ";", 
  RowBox[{"x32", "=", 
   RowBox[{"-", "x23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252374998888*^9, 3.550252450560587*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Define", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"CalMod", "[", "x", "]"}]}]}], " ", "=", " ", 
    RowBox[{"|", "x", "|", " ", 
     RowBox[{"=", " ", 
      SqrtBox[
       SuperscriptBox["x", "2"]]}]}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252474156218*^9, 3.550252485471192*^9}, {
  3.55025270908527*^9, 3.550252753465901*^9}, {3.550253152031232*^9, 
  3.550253158196775*^9}, {3.560115277658614*^9, 3.560115306717811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CalMod", "[", "x_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"[", "j", "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252756094279*^9, 3.550252844706344*^9}, 
   3.550253171038399*^9, {3.559270229895687*^9, 3.559270233385328*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", " ", 
    RowBox[{"function", ":", " ", 
     RowBox[{
      SubscriptBox["I", "\[Mu]\[Nu]"], "[", "x", "]"}]}]}], " ", "=", " ", 
   RowBox[{"gdd", " ", "-", " ", 
    RowBox[{"2", " ", 
     FractionBox[
      RowBox[{
       SubscriptBox["x", "\[Mu]"], 
       SubscriptBox["x", "\[Nu]"]}], 
      SuperscriptBox["x", "2"]]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253197244187*^9, 3.550253271719695*^9}, {
  3.558621580401123*^9, 3.558621585588914*^9}, {3.560115310979557*^9, 
  3.560115317778421*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Idd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"CalMod", "[", "x", "]"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550253279329252*^9, 3.550253290153782*^9}, {
  3.550253494844539*^9, 3.550253633591152*^9}, {3.550253757761209*^9, 
  3.550253758854*^9}, {3.559270239229299*^9, 3.559270241240538*^9}, {
  3.559270435174697*^9, 3.559270437857655*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "Xij"}], " ", "=", " ", 
   RowBox[{
    FractionBox["xik", 
     SuperscriptBox["xik", "2"]], "-", 
    RowBox[{
     RowBox[{
      FractionBox["xjk", 
       SuperscriptBox["xjk", "2"]], " ", "--"}], " ", "This", " ", "is", " ", 
     "a", " ", "vector", " ", "with", " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253876357279*^9, 3.550253878214878*^9}, {
  3.550253940707409*^9, 3.550253992422437*^9}, {3.55025754926965*^9, 
  3.550257587384267*^9}, {3.550257660843937*^9, 3.550257662184304*^9}, {
  3.560115327985523*^9, 3.560115352895215*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X12", "=", 
   RowBox[{
    FractionBox["x13", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x13", "]"}], "2"]], "-", 
    FractionBox["x23", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x23", "]"}], "2"]]}]}], ";", 
  RowBox[{"X21", "=", 
   RowBox[{"-", "X12"}]}], ";", 
  RowBox[{"X13", "=", 
   RowBox[{
    FractionBox["x12", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x12", "]"}], "2"]], "-", 
    FractionBox["x32", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x32", "]"}], "2"]]}]}], ";", 
  RowBox[{"X31", "=", 
   RowBox[{"-", "X13"}]}], ";", 
  RowBox[{"X23", "=", 
   RowBox[{
    FractionBox["x21", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x21", "]"}], "2"]], "-", 
    FractionBox["x31", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x31", "]"}], "2"]]}]}], ";", 
  RowBox[{"X32", "=", 
   RowBox[{"-", "X23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256541570688*^9, 3.550256558937632*^9}, {
  3.550256590717023*^9, 3.550256864066343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123456209079*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123456217667*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123456229287*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123456562074*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "hXij"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["Xij", 
      RowBox[{"|", "Xij", "|"}]], " ", "--"}], " ", "This", " ", "is", " ", 
    "a", " ", "vector", " ", "with", " ", "indices", " ", 
    RowBox[{"up", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550256951012343*^9, 3.550256974922737*^9}, {
  3.550257600679411*^9, 3.550257608040449*^9}, {3.550257667582043*^9, 
  3.550257668783491*^9}, {3.56011538094184*^9, 3.560115395051495*^9}, {
  3.560115438095061*^9, 3.560115444144508*^9}, {3.560115490970805*^9, 
  3.560115519800149*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hX12", "=", 
   FractionBox["X12", 
    RowBox[{"CalMod", "[", "X12", "]"}]]}], ";", 
  RowBox[{"hX21", "=", 
   RowBox[{"-", "hX12"}]}], ";", 
  RowBox[{"hX13", "=", 
   FractionBox["X13", 
    RowBox[{"CalMod", "[", "X13", "]"}]]}], ";", 
  RowBox[{"hX31", "=", 
   RowBox[{"-", "hX13"}]}], ";", 
  RowBox[{"hX32", "=", 
   FractionBox["X32", 
    RowBox[{"CalMod", "[", "X32", "]"}]]}], ";", 
  RowBox[{"hX23", "=", 
   RowBox[{"-", "hX32"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256983296604*^9, 3.550257119521275*^9}, {
  3.550257259834466*^9, 3.550257261145694*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX12\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123457398986*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX21\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX12, X21}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.56012345747612*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX13\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123457639046*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX31\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX13, X31}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123457800574*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX32\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X32\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123457963055*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123458130897*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX23\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX32, X23}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123458305628*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \
\\\"spell\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123458640803*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd", "[", "x", "]"}], " ", "as", " ", "given", " ", "in", " ",
      "equation", " ", 
     RowBox[{"(", "3.2", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550257291428514*^9, 3.550257322678035*^9}, {
   3.559270909157617*^9, 3.559270919696855*^9}, {3.5601155359215*^9, 
   3.560115569965638*^9}, {3.560120499581415*^9, 3.560120511858223*^9}, 
   3.560120543437118*^9, {3.560120611042342*^9, 3.560120612291283*^9}, {
   3.560121773257262*^9, 3.560121777817801*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h1dd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "d"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550257324350044*^9, 3.55025735036965*^9}, {
  3.550257524690928*^9, 3.550257527389758*^9}, {3.550257722079842*^9, 
  3.550257813487565*^9}, {3.559270255310052*^9, 3.559270269304227*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h2dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560121782341356*^9, 
   3.560121786406164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h2dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", 
        SuperscriptBox["d", "2"]], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258117267455*^9, 3.55025815397466*^9}, {
  3.550258207632117*^9, 3.550258279794177*^9}, {3.550258317285417*^9, 
  3.550258479234569*^9}, {3.55888709712091*^9, 3.558887098804282*^9}, {
  3.55888714755928*^9, 3.558887170688058*^9}, {3.559270277903417*^9, 
  3.559270337104408*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h3dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560120638511822*^9, 
   3.560120647272128*^9}, {3.560121791934405*^9, 3.560121795983951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h3dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "d"], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258849632234*^9, 3.550258858410629*^9}, {
   3.550258907360653*^9, 3.550258995788711*^9}, 3.55025903756118*^9, {
   3.551391083545331*^9, 3.551391083783346*^9}, {3.558623784145586*^9, 
   3.558623785980883*^9}, {3.558623827838511*^9, 3.558623828163233*^9}, {
   3.559270349861161*^9, 3.559270358465548*^9}}],

Cell[CellGroupData[{

Cell["Explicit terms", "Section",
 CellChangeTimes->{{3.55140076247827*^9, 3.551400793324457*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "form", " ", "of", " ", "the", " ", "correlator"}], 
    " ", "<", 
    RowBox[{
     SubscriptBox["T", "\[Mu]\[Nu]"], 
     SubscriptBox["J", "\[Sigma]"], 
     SubscriptBox["J", "\[Rho]"]}], ">", " ", 
    RowBox[{
    "is", " ", "fixed", " ", "up", " ", "to", " ", "four", " ", "constants", 
     " ", "a"}]}], ",", " ", "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "\[IndentingNewLine]", "in", " ", 
     "equation", " ", 
     RowBox[{"(", "3.11", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], " ", "Here", " ", "we", " ", "evaluate",
      " ", "coefficients", " ", "of", " ", "these", " ", 
     "\[IndentingNewLine]", "constants", " ", "in", " ", "the", " ", 
     "numerator", " ", "of", " ", "equation", " ", 
     RowBox[{"(", "3.11", ")"}]}]}], ",", " ", 
   RowBox[{"i", ".", "e", "."}], ",", " ", 
   RowBox[{"in", " ", 
    SubscriptBox["t", "\[Mu]\[Nu]\[Alpha]\[Beta]"], 
    RowBox[{"(", 
     SubscriptBox["X", "23"], ")"}], " ", 
    SuperscriptBox["g", "\[Alpha]\[Lambda]"], " ", 
    SuperscriptBox["g", "\[Beta]\[Delta]"], " ", 
    SubscriptBox["I", "\[Lambda]\[Sigma]"], 
    RowBox[{"(", 
     SubscriptBox["x", "21"], ")"}], " ", 
    SubscriptBox["I", "\[Delta]\[Rho]"], 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["x", "31"], ")"}], ".", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "Further"}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "set", " ", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", 
       RowBox[{",", "-"}]}], "}"}], " ", "as", " ", "these", " ", "are", " ", 
     "the", " ", "only", " ", "terms", " ", "we", " ", "need", " ", "to", " ",
      "calculate", " ", "energy", " ", 
     RowBox[{
     "flux", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "Finally"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "simplify", " ", "the", " ", "calculations", " ", "by", " ", 
     "keeping", " ", "terms", " ", "up", " ", "to", " ", "order", " ", 
     SuperscriptBox["p", "2"], " ", "in", " ", "the", " ", "limit", " ", 
     SuperscriptBox[
      SubscriptBox["x", "1"], "+"]}], "=", " ", 
    RowBox[{"p", " ", "\[Rule]", " ", "\[Infinity]"}]}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "all", " ", "what", " ", "we", " ", "need", " ", 
    "for", " ", "the", " ", "calculation", " ", "of", " ", "energy", " ", 
    RowBox[{"flux", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560120704156434*^9, 3.56012074192024*^9}, {
  3.560120774397572*^9, 3.560120834866612*^9}, {3.560120879640389*^9, 
  3.560121256519853*^9}, {3.560121302578965*^9, 3.560121305438667*^9}, {
  3.560121341519309*^9, 3.560121423879427*^9}, {3.560121683307637*^9, 
  3.560121714307424*^9}, {3.56012180554107*^9, 3.560121810816977*^9}, {
  3.560121845701265*^9, 3.560121890200912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1dd23", "=", 
   RowBox[{
    RowBox[{"h1dd", "[", "hX23", "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551291394183556*^9, 3.551291423185592*^9}, {
  3.551291486360313*^9, 3.551291492212186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd21", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x21", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291651218511*^9, 3.551291691930214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd31", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x31", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291694530418*^9, 3.551291710448029*^9}}],

Cell[CellGroupData[{

Cell["Coefficients of 'a'", "Subsection",
 CellChangeTimes->{{3.551400853175277*^9, 3.551400857653773*^9}, 
   3.560121930888989*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa1", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "Idd21", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391719312077*^9, 3.551391757835154*^9}, {
  3.551391846613265*^9, 3.551391849237164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"taa1", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551391855511827*^9, 3.551391872757942*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"taa2", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391874569991*^9, 3.551391892699298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd23", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "taa3"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391899452502*^9, 3.551391931114618*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"taa4", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.55139194727181*^9, 3.551391951792266*^9}, {
   3.551403420384144*^9, 3.551403427894579*^9}, 3.551457869301412*^9, 
   3.55145795484034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.551457955505498*^9, 3.551482339995243*^9, 
  3.558628138358002*^9, 3.558887678424839*^9, 3.559270513410558*^9, 
  3.560122399225215*^9, 3.560122746082961*^9, 3.560123463666161*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'b'", "Subsection",
 CellChangeTimes->{{3.55140080575784*^9, 3.551400812464929*^9}, 
   3.560121935917524*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", " ", 
   SubscriptBox["h1dd23", "\[Mu]\[Nu]"], 
   SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
   SuperscriptBox["gUU", "\[Alpha]m"], 
   SuperscriptBox["gUU", "\[Beta]n"], 
   SubscriptBox["Idd21", "m\[Sigma]"], 
   SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.551291731171057*^9, 3.551291854466342*^9}, {
  3.55129188983047*^9, 3.551291963254413*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb1", "=", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"h1dd23", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292052913868*^9, 3.551292105988349*^9}, {
  3.551292587298859*^9, 3.551292591357965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb2", "=", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "tbb1", ",", "Idd21"}], "]"}], "//", 
     "Simplify"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.551292123488375*^9, 3.551292134517473*^9}, {
  3.551292382075977*^9, 3.551292427814653*^9}, {3.551292594361413*^9, 
  3.551292628048611*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb3", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292465820868*^9, 3.551292510530489*^9}, {
  3.551292630471823*^9, 3.551292631417784*^9}, {3.558627653390999*^9, 
  3.558627653559913*^9}, {3.558628017007026*^9, 3.558628017483283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tbb4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tbb3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551292513573512*^9, 3.551292540920069*^9}, {
  3.551292636557401*^9, 3.551292638157617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb5", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292555389019*^9, 3.551292566682853*^9}, {
  3.551292657104255*^9, 3.551292722479372*^9}, {3.558627692983608*^9, 
  3.558627693191594*^9}, {3.558628021937969*^9, 3.558628022088383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"h1dd23", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "tbb5"}], "//", "Simplify"}]}],
    ";"}], "       ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "--"], 
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292726484642*^9, 3.551292729072223*^9}, {
   3.55129326982994*^9, 3.551293344954553*^9}, {3.551297173976885*^9, 
   3.551297176055756*^9}, 3.551317256293337*^9, {3.551378157464413*^9, 
   3.551378164642506*^9}, {3.551378214005423*^9, 3.55137823133756*^9}, {
   3.551378546116265*^9, 3.551378548306554*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tbb6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551297191459577*^9, 3.551297213850083*^9}, {
   3.551298030286185*^9, 3.551298034295549*^9}, {3.551317262821207*^9, 
   3.551317263701425*^9}, {3.551321793957317*^9, 3.551321820051164*^9}, {
   3.551322230824722*^9, 3.551322232448482*^9}, {3.551323116470536*^9, 
   3.5513231336041*^9}, {3.551378237654919*^9, 3.551378252724764*^9}, {
   3.551390900486844*^9, 3.551390908669092*^9}, {3.551403448046785*^9, 
   3.551403449401767*^9}, 3.551457856548844*^9, 3.551457944917409*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(bterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(aterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.559270550317554*^9, 3.560122408146004*^9, 
  3.560122762378219*^9, 3.560123483900964*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{"3", " ", "m", " ", "m2", " ", 
           SuperscriptBox["p2", "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m2", " ", "p2"}], "-", 
             SuperscriptBox["u2", "2"], "-", 
             SuperscriptBox["v2", "2"], "-", 
             SuperscriptBox["y2", "2"], "-", 
             SuperscriptBox["z2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m2", " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"48", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m2", " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "4"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"16", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m", " ", "p2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["y2", "2"]}], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m", " ", "p2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["y2", "2"], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z2", "2"]}]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "u2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m", " ", "p2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["u2", "2"]}], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "v2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "m", " ", "p2"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["v2", "2"]}], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"24", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558887212069685*^9, 3.558887409534385*^9, 
  3.559270550479581*^9, 3.560122408312508*^9, 3.560122762938457*^9, 
  3.560123484787538*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'c'", "Subsection",
 CellChangeTimes->{{3.551400869917601*^9, 3.551400874049907*^9}, 
   3.560121941359086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551399424610451*^9, 3.551399434320293*^9}, {
  3.551399632079658*^9, 3.551399650292521*^9}, {3.551399685414722*^9, 
  3.551399716438098*^9}, {3.559270594346783*^9, 3.559270596208163*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tcc1", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"h2dddd", "[", "hX23", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "i", ",", "j"}], "]"}], "]"}], "//", 
      "Simplify"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.551399721442663*^9, 3.551399778519548*^9}, {
  3.559270601267313*^9, 3.559270603098245*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"tcc1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551399939432787*^9, 3.551399959865327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc3", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc2", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551399841519545*^9, 3.551399854171064*^9}, {
  3.551399912415073*^9, 3.551399913987007*^9}, {3.551399962931949*^9, 
  3.551399966767626*^9}, {3.551400164731385*^9, 3.551400176394707*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc4", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc3", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551400178747602*^9, 3.551400203853342*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc5", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc4", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551400206984644*^9, 3.551400212301171*^9}, {
  3.551400265975666*^9, 3.551400279118496*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc6", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc5", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551400280900546*^9, 3.551400305877722*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tcc6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551400332205975*^9, 3.551400334336248*^9}, {
   3.551403465127605*^9, 3.551403466738218*^9}, 3.551457878589767*^9, 
   3.551457960397949*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(cterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551482343689639*^9, 3.558628594858129*^9, 
  3.558887714827551*^9, 3.559270610612484*^9, 3.560122417222178*^9, 
  3.560122827963019*^9, 3.560123574941508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m2", " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", "p2"}], "-", 
          RowBox[{"3", " ", "m", " ", "m2", " ", "p2"}], "+", 
          RowBox[{"m2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m"}], "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"6", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"6", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.551457961080574*^9, 3.551482343791989*^9, 
  3.55862859489059*^9, 3.558887714869845*^9, 3.559270610647834*^9, 
  3.560122417298935*^9, 3.560122828246915*^9, 3.56012357544569*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'e'", "Subsection",
 CellChangeTimes->{{3.551400830026555*^9, 3.551400835555743*^9}, 
   3.56012194582676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hmmdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391301214203*^9, 3.55139131936556*^9}, {
  3.559270623191608*^9, 3.55927062513346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hmmdd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"h3dddd", "[", "x23", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "i", ",", "j"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.551391322365274*^9, 3.551391397124682*^9}, {
  3.559270628197583*^9, 3.559270629846331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee1", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"hmmdd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391033725014*^9, 3.551391044911367*^9}, {
  3.551391100521493*^9, 3.551391184111248*^9}, {3.551391266558647*^9, 
  3.551391268003958*^9}, {3.551391422542473*^9, 3.551391433588243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee2", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee1", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391186149765*^9, 3.551391189447697*^9}, {
  3.551391220422981*^9, 3.551391240474168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391448759239*^9, 3.551391478373093*^9}, {
  3.558627976379381*^9, 3.558627976543479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391480191023*^9, 3.551391512064013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee5", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee4", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391513897325*^9, 3.551391523887922*^9}, {
  3.551391562504425*^9, 3.551391564944876*^9}, {3.551391608406735*^9, 
  3.551391611878862*^9}, {3.558627986082034*^9, 3.558627986404477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tee5", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551391627507084*^9, 3.551391630732389*^9}, {
   3.551403436575745*^9, 3.551403437996468*^9}, 3.551457861532931*^9, 
   3.551457950422412*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(eterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm, cterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.558887466848743*^9, 3.559270635955956*^9, 
  3.560122829608649*^9, 3.560123577174322*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", "m", " ", "m2"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558627991603984*^9, 3.558887466851583*^9, 
  3.559270635984851*^9, 3.560122829630566*^9, 3.560123577181652*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1231, 776},
WindowMargins->{{Automatic, -9}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "7.0 for Linux x86 (32-bit) (November 10, 2008)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2408, 57, 187, "Input"],
Cell[2956, 79, 1086, 27, 99, "Input"],
Cell[4045, 108, 867, 14, 99, "Input"],
Cell[4915, 124, 252, 6, 32, "Input"],
Cell[5170, 132, 1104, 24, 143, "Input"],
Cell[6277, 158, 125, 2, 32, "Input"],
Cell[6405, 162, 329, 8, 32, "Input"],
Cell[6737, 172, 921, 28, 32, "Input"],
Cell[CellGroupData[{
Cell[7683, 204, 597, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[8305, 219, 2042, 46, 125, "Print"],
Cell[10350, 267, 1648, 35, 25, "Print"],
Cell[12001, 304, 1945, 42, 101, "Print"],
Cell[13949, 348, 1040, 18, 25, "Print"],
Cell[14992, 368, 1080, 18, 25, "Print"],
Cell[16075, 388, 1094, 18, 25, "Print"],
Cell[17172, 408, 970, 18, 34, "Print"]
}, Open  ]],
Cell[18157, 429, 563, 11, 31, "Output"]
}, Open  ]],
Cell[18735, 443, 316, 6, 32, "Input"],
Cell[19054, 451, 181, 4, 32, "Input"],
Cell[19238, 457, 379, 8, 55, "Input"],
Cell[19620, 467, 500, 16, 77, "Input"],
Cell[20123, 485, 281, 6, 32, "Input"],
Cell[20407, 493, 451, 14, 32, "Input"],
Cell[20861, 509, 533, 13, 46, "Input"],
Cell[21397, 524, 697, 20, 39, "Input"],
Cell[22097, 546, 587, 16, 40, "Input"],
Cell[22687, 564, 1475, 41, 57, "Input"],
Cell[24165, 607, 682, 16, 43, "Input"],
Cell[CellGroupData[{
Cell[24872, 627, 1040, 33, 80, "Input"],
Cell[25915, 662, 862, 15, 24, "Message"],
Cell[26780, 679, 862, 15, 24, "Message"],
Cell[27645, 696, 862, 15, 24, "Message"],
Cell[28510, 713, 676, 12, 24, "Message"]
}, Open  ]],
Cell[29201, 728, 647, 14, 44, "Input"],
Cell[CellGroupData[{
Cell[29873, 746, 614, 18, 56, "Input"],
Cell[30490, 766, 864, 15, 24, "Message"],
Cell[31357, 783, 837, 15, 24, "Message"],
Cell[32197, 800, 864, 15, 24, "Message"],
Cell[33064, 817, 838, 15, 24, "Message"],
Cell[33905, 834, 864, 15, 24, "Message"],
Cell[34772, 851, 677, 12, 24, "Message"],
Cell[35452, 865, 838, 15, 24, "Message"],
Cell[36293, 882, 676, 12, 24, "Message"]
}, Open  ]],
Cell[36984, 897, 809, 17, 32, "Input"],
Cell[37796, 916, 1338, 38, 55, "Input"],
Cell[39137, 956, 685, 15, 32, "Input"],
Cell[39825, 973, 5930, 175, 225, "Input"],
Cell[45758, 1150, 731, 15, 32, "Input"],
Cell[46492, 1167, 1473, 41, 54, "Input"],
Cell[CellGroupData[{
Cell[47990, 1212, 98, 1, 73, "Section"],
Cell[48091, 1215, 3039, 69, 231, "Input"],
Cell[51133, 1286, 257, 7, 32, "Input"],
Cell[51393, 1295, 203, 5, 32, "Input"],
Cell[51599, 1302, 203, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[51827, 1311, 133, 2, 39, "Subsection"],
Cell[51963, 1315, 304, 8, 32, "Input"],
Cell[52270, 1325, 260, 8, 32, "Input"],
Cell[52533, 1335, 292, 9, 32, "Input"],
Cell[52828, 1346, 285, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[53138, 1359, 443, 12, 32, "Input"],
Cell[53584, 1373, 9046, 270, 346, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62679, 1649, 132, 2, 39, "Subsection"],
Cell[62814, 1653, 434, 10, 32, "Input"],
Cell[63251, 1665, 542, 16, 32, "Input"],
Cell[63796, 1683, 375, 10, 32, "Input"],
Cell[64174, 1695, 727, 20, 32, "Input"],
Cell[64904, 1717, 303, 8, 32, "Input"],
Cell[65210, 1727, 766, 21, 32, "Input"],
Cell[65979, 1750, 875, 22, 32, "Input"],
Cell[CellGroupData[{
Cell[66879, 1776, 781, 16, 32, "Input"],
Cell[67663, 1794, 890, 15, 24, "Message"],
Cell[68556, 1811, 27890, 806, 791, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96495, 2623, 133, 2, 39, "Subsection"],
Cell[96631, 2627, 474, 11, 32, "Input"],
Cell[97108, 2640, 649, 19, 32, "Input"],
Cell[97760, 2661, 289, 9, 32, "Input"],
Cell[98052, 2672, 398, 9, 32, "Input"],
Cell[98453, 2683, 292, 9, 32, "Input"],
Cell[98748, 2694, 303, 8, 32, "Input"],
Cell[99054, 2704, 292, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[99371, 2717, 445, 12, 32, "Input"],
Cell[99819, 2731, 934, 16, 24, "Message"],
Cell[100756, 2749, 10281, 307, 346, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111086, 3062, 132, 2, 39, "Subsection"],
Cell[111221, 3066, 378, 10, 32, "Input"],
Cell[111602, 3078, 604, 17, 32, "Input"],
Cell[112209, 3097, 434, 11, 32, "Input"],
Cell[112646, 3110, 303, 8, 32, "Input"],
Cell[112952, 3120, 341, 10, 32, "Input"],
Cell[113296, 3132, 254, 7, 32, "Input"],
Cell[113553, 3141, 436, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[114014, 3156, 445, 12, 32, "Input"],
Cell[114462, 3170, 872, 15, 24, "Message"],
Cell[115337, 3187, 981, 28, 50, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/jtj_8d_position.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    164037,       4519]
NotebookOptionsPosition[    159469,       4387]
NotebookOutlinePosition[    160012,       4406]
CellTagsIndexPosition[    159969,       4403]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "mathematica", " ", "file", " ", "evaluates", " ", 
       "three"}], "-", 
      RowBox[{"point", " ", "function"}]}], " ", "<", 
     RowBox[{"T", 
      RowBox[{"(", 
       SubscriptBox["x", "1"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "2"], ")"}], "J", 
      RowBox[{"(", 
       SubscriptBox["x", "3"], ")"}]}], ">", " ", "\[IndentingNewLine]", 
     RowBox[{"in", " ", "d"}]}], "=", 
    RowBox[{"8", " ", "dimensional", " ", 
     RowBox[{"CFT", ".", " ", "The"}], " ", "form", " ", "of", " ", "this", 
     " ", "correlator", " ", "is", " ", "fixed", " ", "up", " ", "to", " ", 
     "\[IndentingNewLine]", "four", " ", "constants", " ", "a"}]}], ",", " ", 
   "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "by", " ", "using", " ", "the", " ", 
     "conformal", " ", "symmetry", " ", "in", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "As", " ", "this", " ", "form", " ", "of", " ", 
     "the", " ", "three", " ", "point", " ", "function", " ", "will", " ", 
     "be", " ", "used", " ", "to", " ", "calculate", " ", 
     "\[IndentingNewLine]", "energy", " ", "flux"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "work", " ", "in", " ", "light"}], "-", 
      RowBox[{"cone", " ", "coordinates", "\[IndentingNewLine]", "p"}]}], " ",
      "=", " ", 
     RowBox[{
      SuperscriptBox["x", "+"], "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "0"], " ", "+", " ", 
        RowBox[{
         SuperscriptBox["x", "1"], " ", "and", " ", "m"}]}], " ", "=", " ", 
       RowBox[{
        SuperscriptBox["x", "-"], " ", "=", " ", 
        RowBox[{
         SuperscriptBox["x", "0"], " ", "-", " ", 
         SuperscriptBox["x", "1"]}]}]}]}]}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.558621409799255*^9, 3.558621440529715*^9}, {
  3.559270191937743*^9, 3.559270192730119*^9}, {3.559270657618464*^9, 
  3.559270698422964*^9}, {3.559270989562812*^9, 3.55927102531544*^9}, {
  3.56011378382393*^9, 3.560114162961458*^9}, {3.560114218248944*^9, 
  3.560114307988862*^9}, {3.560114346611646*^9, 3.560114624417991*^9}, {
  3.560123234081441*^9, 3.560123234862765*^9}, {3.560123273431193*^9, 
  3.56012327471185*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Further", " ", "we", " ", "simplify", " ", "the", " ", "calculation", 
     " ", "using", "\[IndentingNewLine]", 
     SuperscriptBox["x", "1"]}], "=", 
    RowBox[{"{", 
     RowBox[{
     "m", ",", "p", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0"}], "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["x", "2"], "=", 
    RowBox[{"{", 
     RowBox[{
     "m2", ",", "p2", ",", "y2", ",", "z2", ",", "u2", ",", "v2", ",", "w2", 
      ",", "x2"}], "}"}]}], ",", " ", 
   RowBox[{
    SuperscriptBox["x", "3"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0"}], "}"}], " ", "--"}], " ", "these", " ", "vectors", " ", "are", 
     " ", "with", " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114626866075*^9, 3.560114654324625*^9}, {
  3.560114758909205*^9, 3.560114769604873*^9}, {3.560115154126851*^9, 
  3.560115161107292*^9}, {3.560122515433872*^9, 3.560122543327202*^9}, {
  3.560123279753174*^9, 3.560123302389639*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
  "We", " ", "have", " ", "also", " ", "used", " ", "the", " ", "package", 
   " ", "RGTC", " ", "to", " ", "be", " ", "careful", " ", "about", " ", 
   "the", " ", "indices", " ", "and", " ", "the", " ", "comment", " ", 
   "\[IndentingNewLine]", "below", " ", "should", " ", "be", " ", "converted",
    " ", "into", " ", "a", " ", "command", " ", "to", " ", "provide", " ", 
   "the", " ", "path", " ", "to", " ", "package", " ", "file", " ", 
   RowBox[{"EDCRGTCcode", ".", "m", "."}]}], " ", "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.560114663555055*^9, 3.560114678315727*^9}, {
  3.560114734898646*^9, 3.560114746071948*^9}, {3.560114779207118*^9, 
  3.560114910756902*^9}, {3.560115179948947*^9, 3.560115187079414*^9}, {
  3.560204409507359*^9, 3.560204410089107*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SetDirectory", "[", 
   RowBox[{"'", "PATH_TO", 
    RowBox[{"_EDCRGTCcode", ".", 
     RowBox[{"m", "'"}]}]}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.55927497408508*^9, 3.559274998593482*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "The", " ", "first", " ", "step", " ", "is", " ", "to", " ", "tell", " ", 
    "RGTC", " ", "what", " ", "is", " ", "the", " ", 
    RowBox[{"metric", ".", " ", "This"}], " ", "metric", " ", "will", " ", 
    "be", " ", "\[IndentingNewLine]", "used", " ", "to", " ", "raise", " ", 
    "and", " ", "lower", " ", "the", " ", "indices", " ", "and", " ", "we", 
    " ", "have", " ", "the", " ", 
    RowBox[{"notation", ":", "\[IndentingNewLine]", 
     SubscriptBox["g", "\[Mu]\[Nu]"]}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"gdd", "[", 
      RowBox[{"[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "\[IndentingNewLine]", 
     SuperscriptBox["g", "\[Mu]\[Nu]"]}], " ", "=", " ", 
    RowBox[{"gUU", "[", 
     RowBox[{"[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560114935463686*^9, 3.560115109348973*^9}, {
  3.560115213463371*^9, 3.560115226735386*^9}, {3.560204438706985*^9, 
  3.560204455559115*^9}, {3.560204536717832*^9, 3.560204552977824*^9}}],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.4529591326954107`*^9, 3.452959145097411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"xIN", "=", 
   RowBox[{"{", 
    RowBox[{
    "m", ",", "p", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",",
      "y7"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.560123342671905*^9, 3.560123374819145*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gIN", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"RGtensors", "[", 
   RowBox[{"gIN", ",", "xIN", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.452959850339611*^9, 3.452959877358811*^9}, {
  3.4529632912628107`*^9, 3.452963291496811*^9}, {3.452964839594011*^9, 
  3.4529648402024107`*^9}, {3.452965059008011*^9, 3.452965073235211*^9}, {
  3.452975502122611*^9, 3.452975502486611*^9}, {3.4530475528372*^9, 
  3.4530475608556004`*^9}, {3.4554912401907*^9, 3.4554912428115*^9}, {
  3.5056773998233414`*^9, 3.505677401440342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gdd = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", "2"]}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gdd = ", 
   MatrixForm[{{0, 
      Rational[-1, 2], 0, 0, 0, 0, 0, 0}, {
      Rational[-1, 2], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 
     0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0}, {
     0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123888293825*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"LineElement = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"d", "[", "m", "]"}]}], " ", 
      RowBox[{"d", "[", "p", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y2", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y3", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y4", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y5", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y6", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"d", "[", "y7", "]"}], "2"]}],
    Short[#, 64]& ]}],
  SequenceForm["LineElement = ", 
   Short[(-$CellContext`d[$CellContext`m]) $CellContext`d[$CellContext`p] + \
$CellContext`d[$CellContext`y2]^2 + $CellContext`d[$CellContext`y3]^2 + \
$CellContext`d[$CellContext`y4]^2 + $CellContext`d[$CellContext`y5]^2 + \
$CellContext`d[$CellContext`y6]^2 + $CellContext`d[$CellContext`y7]^2, 64]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123888329943*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["gUU = ", 
   MatrixForm[{{0, -2, 0, 0, 0, 0, 0, 0}, {-2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1,
     0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0}, {0, 
    0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 0, 
    1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123888386022*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"gUU computed in \"\>", "\[InvisibleSpace]", 
   "0.004000999999999921`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["gUU computed in ", 0.004000999999999921, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123888438893*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Gamma computed in \"\>", "\[InvisibleSpace]", 
   "0.032002000000000086`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Gamma computed in ", 0.032002000000000086`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123888482315*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Riemann(dddd) computed in \"\>", "\[InvisibleSpace]", 
   "0.16000999999999999`", "\[InvisibleSpace]", "\<\" sec\"\>"}],
  SequenceForm["Riemann(dddd) computed in ", 0.16000999999999999`, " sec"],
  Editable->False]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.56012388919344*^9},
 FontWeight->"Bold"],

Cell[BoxData[
 StyleBox["\<\"Flat Space!\"\>",
  StripOnInput->False,
  FontSize->20,
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 1]]], "Print",
 CellChangeTimes->{3.514829146876572*^9, 3.514829405581166*^9, 
  3.514829439813302*^9, 3.514834137410383*^9, 3.51483709685242*^9, 
  3.51490994502521*^9, 3.515113607453743*^9, 3.515167859740165*^9, 
  3.515288626085314*^9, 3.515929791168073*^9, 3.550252225714906*^9, 
  3.550764629809777*^9, 3.551291187776551*^9, 3.551292219688807*^9, 
  3.551366445872124*^9, 3.551378420649438*^9, 3.551400700668107*^9, 
  3.551440099811464*^9, 3.551455736855277*^9, 3.551457578653605*^9, 
  3.551457848837132*^9, 3.551482325178621*^9, 3.558621452186075*^9, 
  3.558627534376612*^9, 3.558656240266402*^9, 3.558735513276901*^9, 
  3.558779439940429*^9, 3.558887058252366*^9, 3.559270206384778*^9, 
  3.559271332873046*^9, 3.560114925828535*^9, 3.560122396701256*^9, 
  3.560122738902834*^9, 3.560123889263219*^9},
 FontWeight->"Bold"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.803789`6.356687051992955", ",", "\<\"Aborted after 0.216014\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.55140070069722*^9, 3.551440099918841*^9, 
  3.551455736901553*^9, 3.55145757872337*^9, 3.55145784886529*^9, 
  3.551482325258247*^9, 3.558621452288548*^9, 3.558627534404468*^9, 
  3.558656240304535*^9, 3.558735513322302*^9, 3.558779440020351*^9, 
  3.558887058281515*^9, 3.559270206433387*^9, 3.55927133291985*^9, 
  3.560114926295287*^9, 3.560122396727516*^9, 3.560122739265089*^9, 
  3.560123889269891*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"d", " ", "is", " ", "the", " ", "spacetime", " ", 
   RowBox[{"dimension", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252799498553*^9, 3.550252801328321*^9}, 
   3.559270208975366*^9, {3.559270852605292*^9, 3.559270873441934*^9}, 
   3.559271389951638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.559271391389548*^9, 3.55927139232235*^9}, {
  3.560122582823885*^9, 3.560122583847088*^9}, {3.56012340677359*^9, 
  3.560123407579928*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Coordinates", ".", " ", "\[IndentingNewLine]", "These"}], " ", 
   "are", " ", "with", " ", "indices", " ", 
   RowBox[{"up", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252263765254*^9, 3.550252297948556*^9}, {
  3.558621521488424*^9, 3.558621543284959*^9}, {3.560115257896535*^9, 
  3.560115260293871*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"{", 
    RowBox[{
    "m", ",", "p", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x2", "=", 
   RowBox[{"{", 
    RowBox[{
    "m2", ",", "p2", ",", "u2", ",", "v2", ",", "w2", ",", "xx2", ",", "y2", 
     ",", "z2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x3", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.56012384835734*^9, 3.560123871221588*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "xij"}], " ", "=", " ", 
   RowBox[{"xi", " ", "-", " ", "xj"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252452231699*^9, 3.550252470623828*^9}, {
  3.560115265603544*^9, 3.560115267608355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x12", "=", 
   RowBox[{"x1", "-", "x2"}]}], ";", 
  RowBox[{"x21", "=", 
   RowBox[{"-", "x12"}]}], ";", 
  RowBox[{"x13", "=", 
   RowBox[{"x1", "-", "x3"}]}], ";", 
  RowBox[{"x31", "=", 
   RowBox[{"-", "x13"}]}], ";", 
  RowBox[{"x23", "=", 
   RowBox[{"x2", "-", "x3"}]}], ";", 
  RowBox[{"x32", "=", 
   RowBox[{"-", "x23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252374998888*^9, 3.550252450560587*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Define", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"CalMod", "[", "x", "]"}]}]}], " ", "=", " ", 
    RowBox[{"|", "x", "|", " ", 
     RowBox[{"=", " ", 
      SqrtBox[
       SuperscriptBox["x", "2"]]}]}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550252474156218*^9, 3.550252485471192*^9}, {
  3.55025270908527*^9, 3.550252753465901*^9}, {3.550253152031232*^9, 
  3.550253158196775*^9}, {3.560115277658614*^9, 3.560115306717811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CalMod", "[", "x_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"x", "[", 
        RowBox[{"[", "j", "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.550252756094279*^9, 3.550252844706344*^9}, 
   3.550253171038399*^9, {3.559270229895687*^9, 3.559270233385328*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", " ", 
    RowBox[{"function", ":", " ", 
     RowBox[{
      SubscriptBox["I", "\[Mu]\[Nu]"], "[", "x", "]"}]}]}], " ", "=", " ", 
   RowBox[{"gdd", " ", "-", " ", 
    RowBox[{"2", " ", 
     FractionBox[
      RowBox[{
       SubscriptBox["x", "\[Mu]"], 
       SubscriptBox["x", "\[Nu]"]}], 
      SuperscriptBox["x", "2"]]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253197244187*^9, 3.550253271719695*^9}, {
  3.558621580401123*^9, 3.558621585588914*^9}, {3.560115310979557*^9, 
  3.560115317778421*^9}, {3.560204491968128*^9, 3.560204524240705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Idd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
      FractionBox[
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "k"}], "]"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"CalMod", "[", "x", "]"}], "2"]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550253279329252*^9, 3.550253290153782*^9}, {
  3.550253494844539*^9, 3.550253633591152*^9}, {3.550253757761209*^9, 
  3.550253758854*^9}, {3.559270239229299*^9, 3.559270241240538*^9}, {
  3.559270435174697*^9, 3.559270437857655*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "Xij"}], " ", "=", " ", 
   RowBox[{
    FractionBox["xik", 
     SuperscriptBox["xik", "2"]], "-", 
    RowBox[{
     RowBox[{
      FractionBox["xjk", 
       SuperscriptBox["xjk", "2"]], " ", "--"}], " ", "This", " ", "is", " ", 
     "a", " ", "vector", " ", "with", " ", "indices", " ", 
     RowBox[{"up", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550253876357279*^9, 3.550253878214878*^9}, {
  3.550253940707409*^9, 3.550253992422437*^9}, {3.55025754926965*^9, 
  3.550257587384267*^9}, {3.550257660843937*^9, 3.550257662184304*^9}, {
  3.560115327985523*^9, 3.560115352895215*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"X12", "=", 
   RowBox[{
    FractionBox["x13", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x13", "]"}], "2"]], "-", 
    FractionBox["x23", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x23", "]"}], "2"]]}]}], ";", 
  RowBox[{"X21", "=", 
   RowBox[{"-", "X12"}]}], ";", 
  RowBox[{"X13", "=", 
   RowBox[{
    FractionBox["x12", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x12", "]"}], "2"]], "-", 
    FractionBox["x32", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x32", "]"}], "2"]]}]}], ";", 
  RowBox[{"X31", "=", 
   RowBox[{"-", "X13"}]}], ";", 
  RowBox[{"X23", "=", 
   RowBox[{
    FractionBox["x21", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x21", "]"}], "2"]], "-", 
    FractionBox["x31", 
     SuperscriptBox[
      RowBox[{"CalMod", "[", "x31", "]"}], "2"]]}]}], ";", 
  RowBox[{"X32", "=", 
   RowBox[{"-", "X23"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256541570688*^9, 3.550256558937632*^9}, {
  3.550256590717023*^9, 3.550256864066343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123889711909*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x21\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123889716826*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(x13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123889913372*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5601223972134*^9, 3.560122739878499*^9, 
  3.560123889917483*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", ":", " ", "hXij"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["Xij", 
      RowBox[{"|", "Xij", "|"}]], " ", "--"}], " ", "This", " ", "is", " ", 
    "a", " ", "vector", " ", "with", " ", "indices", " ", 
    RowBox[{"up", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.550256951012343*^9, 3.550256974922737*^9}, {
  3.550257600679411*^9, 3.550257608040449*^9}, {3.550257667582043*^9, 
  3.550257668783491*^9}, {3.56011538094184*^9, 3.560115395051495*^9}, {
  3.560115438095061*^9, 3.560115444144508*^9}, {3.560115490970805*^9, 
  3.560115519800149*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hX12", "=", 
   FractionBox["X12", 
    RowBox[{"CalMod", "[", "X12", "]"}]]}], ";", 
  RowBox[{"hX21", "=", 
   RowBox[{"-", "hX12"}]}], ";", 
  RowBox[{"hX13", "=", 
   FractionBox["X13", 
    RowBox[{"CalMod", "[", "X13", "]"}]]}], ";", 
  RowBox[{"hX31", "=", 
   RowBox[{"-", "hX13"}]}], ";", 
  RowBox[{"hX32", "=", 
   FractionBox["X32", 
    RowBox[{"CalMod", "[", "X32", "]"}]]}], ";", 
  RowBox[{"hX23", "=", 
   RowBox[{"-", "hX32"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550256983296604*^9, 3.550257119521275*^9}, {
  3.550257259834466*^9, 3.550257261145694*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX12\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X12\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890194704*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX21\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX12, X21}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890200664*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX13\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X13\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.56012389020429*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX31\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX13, X31}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890208246*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX32\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(X32\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890211979*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \\\"spell1\\\"\
\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will be \
suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890215189*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(hX23\\), \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({hX32, X23}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890218356*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"stop\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Further output of \\\\\\\"\\\
\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(General :: \
\\\"spell\\\"\\), \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" will \
be suppressed during this calculation.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.560122397332047*^9, 3.56012274081544*^9, 
  3.560123890222228*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd", "[", "x", "]"}], " ", "as", " ", "given", " ", "in", " ",
      "equation", " ", 
     RowBox[{"(", "3.2", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550257291428514*^9, 3.550257322678035*^9}, {
   3.559270909157617*^9, 3.559270919696855*^9}, {3.5601155359215*^9, 
   3.560115569965638*^9}, {3.560120499581415*^9, 3.560120511858223*^9}, 
   3.560120543437118*^9, {3.560120611042342*^9, 3.560120612291283*^9}, {
   3.560121773257262*^9, 3.560121777817801*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h1dd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "d"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550257324350044*^9, 3.55025735036965*^9}, {
  3.550257524690928*^9, 3.550257527389758*^9}, {3.550257722079842*^9, 
  3.550257813487565*^9}, {3.559270255310052*^9, 3.559270269304227*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h2dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560121782341356*^9, 
   3.560121786406164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h2dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["4", "d"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gdd", "[", 
           RowBox[{"[", 
            RowBox[{"l", ",", "k1"}], "]"}], "]"}], 
          RowBox[{"x", "[", 
           RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", 
        SuperscriptBox["d", "2"]], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258117267455*^9, 3.55025815397466*^9}, {
  3.550258207632117*^9, 3.550258279794177*^9}, {3.550258317285417*^9, 
  3.550258479234569*^9}, {3.55888709712091*^9, 3.558887098804282*^9}, {
  3.55888714755928*^9, 3.558887170688058*^9}, {3.559270277903417*^9, 
  3.559270337104408*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Define", ":", " ", 
   RowBox[{
    RowBox[{
    "h3dddd", " ", "as", " ", "given", " ", "in", " ", "equation", " ", 
     RowBox[{"(", "3.4", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", 
      RowBox[{"9307010", " ", "--"}]}], " ", "This", " ", "is", " ", "a", " ",
      "tensor", " ", "with", " ", "lower", " ", 
     RowBox[{"indices", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.550258091023218*^9, 3.550258108283671*^9}, {
   3.560115583267988*^9, 3.560115585211348*^9}, 3.560120554991678*^9, {
   3.560120597111204*^9, 3.560120605116654*^9}, {3.560120638511822*^9, 
   3.560120647272128*^9}, {3.560121791934405*^9, 3.560121795983951*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h3dddd", "[", "x_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "k"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "l"}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "l"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "d"], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], 
       RowBox[{"gdd", "[", 
        RowBox[{"[", 
         RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550258849632234*^9, 3.550258858410629*^9}, {
   3.550258907360653*^9, 3.550258995788711*^9}, 3.55025903756118*^9, {
   3.551391083545331*^9, 3.551391083783346*^9}, {3.558623784145586*^9, 
   3.558623785980883*^9}, {3.558623827838511*^9, 3.558623828163233*^9}, {
   3.559270349861161*^9, 3.559270358465548*^9}}],

Cell[CellGroupData[{

Cell["Explicit terms", "Section",
 CellChangeTimes->{{3.55140076247827*^9, 3.551400793324457*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "form", " ", "of", " ", "the", " ", "correlator"}], 
    " ", "<", 
    RowBox[{
     SubscriptBox["T", "\[Mu]\[Nu]"], 
     SubscriptBox["J", "\[Sigma]"], 
     SubscriptBox["J", "\[Rho]"]}], ">", " ", 
    RowBox[{
    "is", " ", "fixed", " ", "up", " ", "to", " ", "four", " ", "constants", 
     " ", "a"}]}], ",", " ", "b", ",", " ", 
   RowBox[{
    RowBox[{
    "c", " ", "and", " ", "e", " ", "\[IndentingNewLine]", "in", " ", 
     "equation", " ", 
     RowBox[{"(", "3.11", ")"}], " ", "of", " ", "hep"}], "-", 
    RowBox[{
     RowBox[{"th", "/", "9307010."}], " ", "Here", " ", "we", " ", "evaluate",
      " ", "coefficients", " ", "of", " ", "these", " ", 
     "\[IndentingNewLine]", "constants", " ", "in", " ", "the", " ", 
     "numerator", " ", "of", " ", "equation", " ", 
     RowBox[{"(", "3.11", ")"}]}]}], ",", " ", 
   RowBox[{"i", ".", "e", "."}], ",", " ", 
   RowBox[{"in", " ", 
    SubscriptBox["t", "\[Mu]\[Nu]\[Alpha]\[Beta]"], 
    RowBox[{"(", 
     SubscriptBox["X", "23"], ")"}], " ", 
    SuperscriptBox["g", "\[Alpha]\[Lambda]"], " ", 
    SuperscriptBox["g", "\[Beta]\[Delta]"], " ", 
    SubscriptBox["I", "\[Lambda]\[Sigma]"], 
    RowBox[{"(", 
     SubscriptBox["x", "21"], ")"}], " ", 
    SubscriptBox["I", "\[Delta]\[Rho]"], 
    RowBox[{
     RowBox[{"(", 
      SubscriptBox["x", "31"], ")"}], ".", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "Further"}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "set", " ", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}]}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", 
       RowBox[{",", "-"}]}], "}"}], " ", "as", " ", "these", " ", "are", " ", 
     "the", " ", "only", " ", "terms", " ", "we", " ", "need", " ", "to", " ",
      "calculate", " ", "energy", " ", 
     RowBox[{
     "flux", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "Finally"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "simplify", " ", "the", " ", "calculations", " ", "by", " ", 
     "keeping", " ", "terms", " ", "up", " ", "to", " ", "order", " ", 
     SuperscriptBox["p", "2"], " ", "in", " ", "the", " ", "limit", " ", 
     SuperscriptBox[
      SubscriptBox["x", "1"], "+"]}], "=", " ", 
    RowBox[{"p", " ", "\[Rule]", " ", "\[Infinity]"}]}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "all", " ", "what", " ", "we", " ", "need", " ", 
    "for", " ", "the", " ", "calculation", " ", "of", " ", "energy", " ", 
    RowBox[{"flux", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.560120704156434*^9, 3.56012074192024*^9}, {
  3.560120774397572*^9, 3.560120834866612*^9}, {3.560120879640389*^9, 
  3.560121256519853*^9}, {3.560121302578965*^9, 3.560121305438667*^9}, {
  3.560121341519309*^9, 3.560121423879427*^9}, {3.560121683307637*^9, 
  3.560121714307424*^9}, {3.56012180554107*^9, 3.560121810816977*^9}, {
  3.560121845701265*^9, 3.560121890200912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1dd23", "=", 
   RowBox[{
    RowBox[{"h1dd", "[", "hX23", "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551291394183556*^9, 3.551291423185592*^9}, {
  3.551291486360313*^9, 3.551291492212186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd21", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x21", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291651218511*^9, 3.551291691930214*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Idd31", "=", 
   RowBox[{
    RowBox[{"Idd", "[", "x31", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551291694530418*^9, 3.551291710448029*^9}}],

Cell[CellGroupData[{

Cell["Coefficients of 'a'", "Subsection",
 CellChangeTimes->{{3.551400853175277*^9, 3.551400857653773*^9}, 
   3.560121930888989*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa1", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "Idd21", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391719312077*^9, 3.551391757835154*^9}, {
  3.551391846613265*^9, 3.551391849237164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"taa1", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.551391855511827*^9, 3.551391872757942*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"taa2", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391874569991*^9, 3.551391892699298*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"taa4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"h1dd23", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "taa3"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391899452502*^9, 3.551391931114618*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"taa4", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.55139194727181*^9, 3.551391951792266*^9}, {
   3.551403420384144*^9, 3.551403427894579*^9}, 3.551457869301412*^9, 
   3.55145795484034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "w2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "xx2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.551457955505498*^9, 3.551482339995243*^9, 
  3.558628138358002*^9, 3.558887678424839*^9, 3.559270513410558*^9, 
  3.560122399225215*^9, 3.560122746082961*^9, 3.560123897381218*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'b'", "Subsection",
 CellChangeTimes->{{3.55140080575784*^9, 3.551400812464929*^9}, 
   3.560121935917524*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", " ", 
   SubscriptBox["h1dd23", "\[Mu]\[Nu]"], 
   SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
   SuperscriptBox["gUU", "\[Alpha]m"], 
   SuperscriptBox["gUU", "\[Beta]n"], 
   SubscriptBox["Idd21", "m\[Sigma]"], 
   SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.551291731171057*^9, 3.551291854466342*^9}, {
  3.55129188983047*^9, 3.551291963254413*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb1", "=", 
    RowBox[{
     RowBox[{"Raise", "[", 
      RowBox[{"h1dd23", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292052913868*^9, 3.551292105988349*^9}, {
  3.551292587298859*^9, 3.551292591357965*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb2", "=", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "tbb1", ",", "Idd21"}], "]"}], "//", 
     "Simplify"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.551292123488375*^9, 3.551292134517473*^9}, {
  3.551292382075977*^9, 3.551292427814653*^9}, {3.551292594361413*^9, 
  3.551292628048611*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb3", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb2", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292465820868*^9, 3.551292510530489*^9}, {
  3.551292630471823*^9, 3.551292631417784*^9}, {3.558627653390999*^9, 
  3.558627653559913*^9}, {3.558628017007026*^9, 3.558628017483283*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tbb4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tbb3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551292513573512*^9, 3.551292540920069*^9}, {
  3.551292636557401*^9, 3.551292638157617*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb5", "=", 
    RowBox[{
     RowBox[{"Contract", "[", 
      RowBox[{"tbb4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";"}], 
  "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
      SuperscriptBox["gUU", "\[Alpha]m"], 
      SuperscriptBox["gUU", "\[Beta]n"]}], ")"}], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292555389019*^9, 3.551292566682853*^9}, {
  3.551292657104255*^9, 3.551292722479372*^9}, {3.558627692983608*^9, 
  3.558627693191594*^9}, {3.558628021937969*^9, 3.558628022088383*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tbb6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"h1dd23", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], "tbb5"}], "//", "Simplify"}]}],
    ";"}], "       ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["h1dd23", "--"], 
    SubscriptBox["h1dd23", "\[Alpha]\[Beta]"], 
    SuperscriptBox["gUU", "\[Alpha]m"], 
    SuperscriptBox["gUU", "\[Beta]n"], 
    SubscriptBox["Idd21", "m\[Sigma]"], 
    SubscriptBox["Idd31", "n\[Rho]"]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.551292726484642*^9, 3.551292729072223*^9}, {
   3.55129326982994*^9, 3.551293344954553*^9}, {3.551297173976885*^9, 
   3.551297176055756*^9}, 3.551317256293337*^9, {3.551378157464413*^9, 
   3.551378164642506*^9}, {3.551378214005423*^9, 3.55137823133756*^9}, {
   3.551378546116265*^9, 3.551378548306554*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tbb6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551297191459577*^9, 3.551297213850083*^9}, {
   3.551298030286185*^9, 3.551298034295549*^9}, {3.551317262821207*^9, 
   3.551317263701425*^9}, {3.551321793957317*^9, 3.551321820051164*^9}, {
   3.551322230824722*^9, 3.551322232448482*^9}, {3.551323116470536*^9, 
   3.5513231336041*^9}, {3.551378237654919*^9, 3.551378252724764*^9}, {
   3.551390900486844*^9, 3.551390908669092*^9}, {3.551403448046785*^9, 
   3.551403449401767*^9}, 3.551457856548844*^9, 3.551457944917409*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell1\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(bterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbol \\\\\\\\\\\\\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\
\[NoBreak]\\!\\(\\*StyleBox[\\!\\(aterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" and \
may be misspelled.\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell1\\\", ButtonNote -> \
\\\"General::spell1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.559270550317554*^9, 3.560122408146004*^9, 
  3.560122762378219*^9, 3.56012394516253*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["p2", "2"]}], "+", 
          RowBox[{"4", " ", "m", " ", "m2", " ", 
           SuperscriptBox["p2", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m2", " ", "p2"}], "-", 
             SuperscriptBox["u2", "2"], "-", 
             SuperscriptBox["v2", "2"], "-", 
             SuperscriptBox["w2", "2"], "-", 
             SuperscriptBox["xx2", "2"], "-", 
             SuperscriptBox["y2", "2"], "-", 
             SuperscriptBox["z2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m2", " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"64", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "z2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "m", " ", "p2"}], "+", 
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "m2"}], " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "m2", " ", "p2"}], "+", 
            SuperscriptBox["u2", "2"], "+", 
            SuperscriptBox["v2", "2"], "+", 
            SuperscriptBox["w2", "2"], "+", 
            SuperscriptBox["xx2", "2"], "+", 
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["m", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "4"], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"16", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "w2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "xx2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "u2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "u2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["u2", "2"]}], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["w2", "2"], "-", 
         SuperscriptBox["xx2", "2"], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "w2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "v2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "v2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "v2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["v2", "2"]}], "-", 
         SuperscriptBox["w2", "2"], "-", 
         SuperscriptBox["xx2", "2"], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "w2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "w2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "w2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "w2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "w2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["w2", "2"]}], "-", 
         SuperscriptBox["xx2", "2"], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "xx2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "xx2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "xx2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["w2", "2"], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["xx2", "2"]}], "-", 
         SuperscriptBox["y2", "2"], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "y2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2", " ", "y2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["w2", "2"], "-", 
         SuperscriptBox["xx2", "2"], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["y2", "2"]}], "-", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"], " ", "z2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "p2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "m2"}], " ", "p2"}], "+", 
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "3"], " ", 
        SuperscriptBox["p", "2"], " ", "z2"}], 
       RowBox[{"8", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "m2"}], " ", "p2"}], "+", 
           SuperscriptBox["u2", "2"], "+", 
           SuperscriptBox["v2", "2"], "+", 
           SuperscriptBox["w2", "2"], "+", 
           SuperscriptBox["xx2", "2"], "+", 
           SuperscriptBox["y2", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "u2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "v2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "w2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "xx2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", "y2", " ", "z2"}], 
      RowBox[{"4", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m2", " ", "p2"}], "-", 
         SuperscriptBox["u2", "2"], "-", 
         SuperscriptBox["v2", "2"], "-", 
         SuperscriptBox["w2", "2"], "-", 
         SuperscriptBox["xx2", "2"], "-", 
         SuperscriptBox["y2", "2"], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["z2", "2"]}]}], ")"}]}], 
      RowBox[{"32", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "m2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.558887212069685*^9, 3.558887409534385*^9, 
  3.559270550479581*^9, 3.560122408312508*^9, 3.560122762938457*^9, 
  3.560123946219314*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'c'", "Subsection",
 CellChangeTimes->{{3.551400869917601*^9, 3.551400874049907*^9}, 
   3.560121941359086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tcc1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.560123545428442*^9, 3.560123547099069*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Here", " ", "we", " ", "explicitely", " ", "calculate", " ", 
   SubscriptBox["h2", 
    RowBox[{"--", "\[Sigma]\[Rho]"}]], " ", "to", " ", "make", " ", "the", 
   " ", "calculations", " ", 
   RowBox[{"faster", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.560123582013072*^9, 3.560123688450936*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"tcc1", "[", 
      RowBox[{"[", 
       RowBox[{"k", ",", "l"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "l"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "k"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"4", "/", "d"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"4", "/", "d"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"gdd", "[", 
            RowBox[{"[", 
             RowBox[{"l", ",", "k1"}], "]"}], "]"}], " ", 
           RowBox[{"hX23", "[", 
            RowBox[{"[", "k1", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k1", ",", "1", ",", "d"}], "}"}]}], "]"}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"4", "/", 
         RowBox[{"d", "^", "2"}]}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", 
        RowBox[{"gdd", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], "//", "Simplify"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.560123561220178*^9, 3.560123562054777*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tcc2", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"tcc1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tcc3", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc2", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tcc4", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc3", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tcc5", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tcc4", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tcc6", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tcc5", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{"cterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tcc6", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{3.560123568392436*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(cterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.551482343689639*^9, 3.558628594858129*^9, 
  3.558887714827551*^9, 3.559270610612484*^9, 3.560122417222178*^9, 
  3.560122827963019*^9, 3.560123969090082*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"m2", " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "p2"}], "-", 
          RowBox[{"4", " ", "m", " ", "m2", " ", "p2"}], "+", 
          RowBox[{"m2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["u2", "2"], "+", 
             SuperscriptBox["v2", "2"], "+", 
             SuperscriptBox["w2", "2"], "+", 
             SuperscriptBox["xx2", "2"], "+", 
             SuperscriptBox["y2", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "w2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "xx2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "m2"}], ")"}], " ", "m2", " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m2", "2"], " ", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "m2"}], " ", "p2"}], "+", 
          SuperscriptBox["u2", "2"], "+", 
          SuperscriptBox["v2", "2"], "+", 
          SuperscriptBox["w2", "2"], "+", 
          SuperscriptBox["xx2", "2"], "+", 
          SuperscriptBox["y2", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "u2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "v2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "w2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "xx2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "y2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"]}], "-", 
         RowBox[{"3", " ", "m", " ", "m2"}], "+", 
         SuperscriptBox["m2", "2"]}], ")"}], " ", 
       SuperscriptBox["p", "2"], " ", "z2"}], 
      RowBox[{"8", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "m"}], "+", "m2"}], ")"}], " ", 
       SuperscriptBox["p", "2"]}], 
      RowBox[{"8", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "-", "m2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "m2"}], " ", "p2"}], "+", 
         SuperscriptBox["u2", "2"], "+", 
         SuperscriptBox["v2", "2"], "+", 
         SuperscriptBox["w2", "2"], "+", 
         SuperscriptBox["xx2", "2"], "+", 
         SuperscriptBox["y2", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.551457961080574*^9, 3.551482343791989*^9, 
  3.55862859489059*^9, 3.558887714869845*^9, 3.559270610647834*^9, 
  3.560122417298935*^9, 3.560122828246915*^9, 3.560123969433114*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of 'e'", "Subsection",
 CellChangeTimes->{{3.551400830026555*^9, 3.551400835555743*^9}, 
   3.56012194582676*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hmmdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391301214203*^9, 3.55139131936556*^9}, {
  3.559270623191608*^9, 3.55927062513346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hmmdd", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"h3dddd", "[", "x23", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "i", ",", "j"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.551391322365274*^9, 3.551391397124682*^9}, {
  3.559270628197583*^9, 3.559270629846331*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee1", "=", 
   RowBox[{
    RowBox[{"Raise", "[", 
     RowBox[{"hmmdd", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391033725014*^9, 3.551391044911367*^9}, {
  3.551391100521493*^9, 3.551391184111248*^9}, {3.551391266558647*^9, 
  3.551391268003958*^9}, {3.551391422542473*^9, 3.551391433588243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee2", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee1", ",", "Idd21"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391186149765*^9, 3.551391189447697*^9}, {
  3.551391220422981*^9, 3.551391240474168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee3", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391448759239*^9, 3.551391478373093*^9}, {
  3.558627976379381*^9, 3.558627976543479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee4", "=", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "tee3", ",", "Idd31"}], "]"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.551391480191023*^9, 3.551391512064013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tee5", "=", 
   RowBox[{
    RowBox[{"Contract", "[", 
     RowBox[{"tee4", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.551391513897325*^9, 3.551391523887922*^9}, {
  3.551391562504425*^9, 3.551391564944876*^9}, {3.551391608406735*^9, 
  3.551391611878862*^9}, {3.558627986082034*^9, 3.558627986404477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eterm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"tee5", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "\[Infinity]", ",", 
        RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.551391627507084*^9, 3.551391630732389*^9}, {
   3.551403436575745*^9, 3.551403437996468*^9}, 3.551457861532931*^9, 
   3.551457950422412*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"General", "::", "\<\"spell\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"New symbol name \\\\\\\\\\\\\
\\\"\\\\\\\"\\\", \\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(eterm\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\"\\\\\\\\\\\\\\\" is \
similar to existing symbols \\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\({aterm, bterm, cterm}\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\" and may be misspelled.\
\\\\\\\"\\\", \\\"MT\\\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/spell\\\", ButtonNote -> \
\\\"General::spell\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.558887466848743*^9, 3.559270635955956*^9, 
  3.560122829608649*^9, 3.560123971852638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SuperscriptBox["p", "2"], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", 
       RowBox[{"2", " ", "m", " ", "m2"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.558627991603984*^9, 3.558887466851583*^9, 
  3.559270635984851*^9, 3.560122829630566*^9, 3.560123971862761*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1231, 776},
WindowMargins->{{Automatic, -9}, {Automatic, 24}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (November 10, 2008)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "7.0 for Linux x86 (32-bit) (November 10, 2008)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2456, 58, 187, "Input"],
Cell[3004, 80, 1223, 31, 99, "Input"],
Cell[4230, 113, 867, 14, 99, "Input"],
Cell[5100, 129, 252, 6, 32, "Input"],
Cell[5355, 137, 1150, 24, 143, "Input"],
Cell[6508, 163, 125, 2, 32, "Input"],
Cell[6636, 167, 261, 7, 32, "Input"],
Cell[6900, 176, 1352, 40, 55, "Input"],
Cell[CellGroupData[{
Cell[8277, 220, 597, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[8899, 235, 2294, 49, 157, "Print"],
Cell[11196, 286, 1864, 40, 25, "Print"],
Cell[13063, 328, 2201, 46, 133, "Print"],
Cell[15267, 376, 1076, 18, 25, "Print"],
Cell[16346, 396, 1081, 18, 25, "Print"],
Cell[17430, 416, 1094, 18, 25, "Print"],
Cell[18527, 436, 970, 18, 34, "Print"]
}, Open  ]],
Cell[19512, 457, 563, 11, 31, "Output"]
}, Open  ]],
Cell[20090, 471, 316, 6, 32, "Input"],
Cell[20409, 479, 229, 5, 32, "Input"],
Cell[20641, 486, 379, 8, 55, "Input"],
Cell[21023, 496, 608, 19, 77, "Input"],
Cell[21634, 517, 281, 6, 32, "Input"],
Cell[21918, 525, 451, 14, 32, "Input"],
Cell[22372, 541, 533, 13, 46, "Input"],
Cell[22908, 556, 697, 20, 39, "Input"],
Cell[23608, 578, 633, 16, 40, "Input"],
Cell[24244, 596, 1475, 41, 57, "Input"],
Cell[25722, 639, 682, 16, 43, "Input"],
Cell[CellGroupData[{
Cell[26429, 659, 1040, 33, 80, "Input"],
Cell[27472, 694, 862, 15, 24, "Message"],
Cell[28337, 711, 862, 15, 24, "Message"],
Cell[29202, 728, 862, 15, 24, "Message"],
Cell[30067, 745, 676, 12, 24, "Message"]
}, Open  ]],
Cell[30758, 760, 647, 14, 44, "Input"],
Cell[CellGroupData[{
Cell[31430, 778, 614, 18, 56, "Input"],
Cell[32047, 798, 864, 15, 24, "Message"],
Cell[32914, 815, 838, 15, 24, "Message"],
Cell[33755, 832, 863, 15, 24, "Message"],
Cell[34621, 849, 838, 15, 24, "Message"],
Cell[35462, 866, 864, 15, 24, "Message"],
Cell[36329, 883, 677, 12, 24, "Message"],
Cell[37009, 897, 838, 15, 24, "Message"],
Cell[37850, 914, 676, 12, 24, "Message"]
}, Open  ]],
Cell[38541, 929, 809, 17, 32, "Input"],
Cell[39353, 948, 1338, 38, 55, "Input"],
Cell[40694, 988, 685, 15, 32, "Input"],
Cell[41382, 1005, 5930, 175, 225, "Input"],
Cell[47315, 1182, 731, 15, 32, "Input"],
Cell[48049, 1199, 1473, 41, 54, "Input"],
Cell[CellGroupData[{
Cell[49547, 1244, 98, 1, 73, "Section"],
Cell[49648, 1247, 3039, 69, 231, "Input"],
Cell[52690, 1318, 257, 7, 32, "Input"],
Cell[52950, 1327, 203, 5, 32, "Input"],
Cell[53156, 1334, 203, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[53384, 1343, 133, 2, 39, "Subsection"],
Cell[53520, 1347, 304, 8, 32, "Input"],
Cell[53827, 1357, 260, 8, 32, "Input"],
Cell[54090, 1367, 292, 9, 32, "Input"],
Cell[54385, 1378, 285, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[54695, 1391, 443, 12, 32, "Input"],
Cell[55141, 1405, 14486, 418, 538, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69676, 1829, 132, 2, 39, "Subsection"],
Cell[69811, 1833, 434, 10, 32, "Input"],
Cell[70248, 1845, 542, 16, 32, "Input"],
Cell[70793, 1863, 375, 10, 32, "Input"],
Cell[71171, 1875, 727, 20, 32, "Input"],
Cell[71901, 1897, 303, 8, 32, "Input"],
Cell[72207, 1907, 766, 21, 32, "Input"],
Cell[72976, 1930, 875, 22, 32, "Input"],
Cell[CellGroupData[{
Cell[73876, 1956, 781, 16, 32, "Input"],
Cell[74660, 1974, 889, 15, 24, "Message"],
Cell[75552, 1991, 53894, 1508, 1753, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129495, 3505, 133, 2, 39, "Subsection"],
Cell[129631, 3509, 330, 9, 32, "Input"],
Cell[129964, 3520, 355, 7, 32, "Input"],
Cell[130322, 3529, 4230, 122, 143, "Input"],
Cell[CellGroupData[{
Cell[134577, 3655, 1296, 46, 143, "Input"],
Cell[135876, 3703, 934, 16, 24, "Message"],
Cell[136813, 3721, 16919, 489, 561, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[153781, 4216, 132, 2, 39, "Subsection"],
Cell[153916, 4220, 378, 10, 32, "Input"],
Cell[154297, 4232, 604, 17, 32, "Input"],
Cell[154904, 4251, 434, 11, 32, "Input"],
Cell[155341, 4264, 303, 8, 32, "Input"],
Cell[155647, 4274, 341, 10, 32, "Input"],
Cell[155991, 4286, 254, 7, 32, "Input"],
Cell[156248, 4295, 436, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[156709, 4310, 445, 12, 32, "Input"],
Cell[157157, 4324, 872, 15, 24, "Message"],
Cell[158032, 4341, 1397, 41, 80, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/simplifybulk.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     31365,        884]
NotebookOptionsPosition[     30360,        849]
NotebookOutlinePosition[     30702,        864]
CellTagsIndexPosition[     30659,        861]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"dl", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"dl", "[", 
     RowBox[{"b", ",", "a"}], "]"}]}], " ", "/;", " ", 
   RowBox[{"OrderedQ", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlm", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"dlm", "[", 
    RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
   RowBox[{"OrderedQ", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
   RowBox[{"OrderedQ", "[", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dl", "[", 
   RowBox[{"a_", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlm", "[", 
   RowBox[{"m_", ",", " ", "m_"}], "]"}], " ", ":=", " ", 
  RowBox[{"2", " ", "I", " ", 
   RowBox[{"k", "[", "m", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.5501029056873217`*^9, 3.550102923895316*^9}, {
  3.5501181597603593`*^9, 3.5501181649796433`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"removemixed", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dlm", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "k", "]"}]}], "]"}], " ", "\[Rule]", " ", 
      RowBox[{"I", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"lb", "[", "j", "]"}], ",", " ", 
            RowBox[{"lb", "[", "k", "]"}]}], "]"}]}], ")"}], "/", "Ep"}]}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"identifymom", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "}"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "j", "]"}]}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "k", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "k", "]"}]}], "]"}]}]}], "\[RuleDelayed]", " ", 
      RowBox[{"2", "  ", "Ep", " ", 
       RowBox[{"nk", "[", "i", "]"}]}]}], " ", "}"}]}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"removebarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"lb", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], "  ", ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.550112009099538*^9, 3.550112016525819*^9}, {
   3.550121906678796*^9, 3.5501219530981607`*^9}, {3.550649518961033*^9, 
   3.550649523148064*^9}, 3.550652372205079*^9, 3.559491744357312*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"removemixedidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removemixed", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"removebarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removebarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removeunbarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5501120186828995`*^9, 3.5501120188078995`*^9}, 
   3.5594917481765304`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"dotreplace", " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "i_", "]"}], ",", " ", 
        RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "i", "]"}], " ", 
        RowBox[{"k", "[", "j", "]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "i_", "]"}], ",", " ", 
        RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
          RowBox[{"-", "1"}]}], ",", " ", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
          RowBox[{"dlm", "[", 
           RowBox[{
            RowBox[{"lb", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"dlm", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", 
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"lb", "[", "i", "]"}], ",", " ", 
            RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}], "]"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"e", "[", "i_", "]"}], ",", " ", 
        RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"k", "[", "i", "]"}], 
           RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
            RowBox[{"-", "1"}]}], ")"}], "&&", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "j", "]"}], "\[Equal]", 
            RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
            RowBox[{"-", "1"}]}], ")"}], " ", "&&", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
           ")"}]}], " ", ",", " ", 
         RowBox[{
          RowBox[{"dlm", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}], 
          " ", "&&", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
            RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"dlm", "[", 
           RowBox[{
            RowBox[{"lb", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}], 
          " ", "&&", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
           ")"}]}], ",", " ", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"lb", "[", "i", "]"}], ",", " ", 
            RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}]}], "]"}]}]}]}],
     "}"}]}]}]], "Input",
 CellChangeTimes->{{3.550112187457032*^9, 3.5501122230179987`*^9}, {
  3.550112617348003*^9, 3.550112633415779*^9}, {3.5501128912534146`*^9, 
  3.5501129593860025`*^9}, {3.550113004672088*^9, 3.5501132018017125`*^9}, {
  3.550126185086948*^9, 3.5501261915232563`*^9}, {3.5501262238079743`*^9, 
  3.550126248288169*^9}, {3.5506534372735653`*^9, 3.550653437320568*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "End"}], " ",
     
    RowBox[{
    "Identities", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**"}]}], "*****)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5506289033913283`*^9, 3.5506289101044483`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "Answer"}], " ", "from", " ", "Higher", " ", 
    "Derivative", " ", "Term"}], " ", "****)"}], 
  RowBox[{
   RowBox[{"exprhigher", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "3", "]"}]}], "]"}]}], " ", ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"r1r2dotr3dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", " ", 
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{"r1ddotr2dotr3dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "2", "]"}], ",", " ", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ")"}]}], " ", "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", " ", 
              RowBox[{"e", "[", "3", "]"}]}], "]"}], 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], ",", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "]"}]}], "  ", "-", " ", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", " ", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"e", "[", "1", "]"}], ",", " ", 
              RowBox[{"e", "[", "3", "]"}]}], "]"}]}]}], ")"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], ",", " ", 
           RowBox[{"e", "[", "2", "]"}]}], "]"}], 
         RowBox[{"r1dotr2dotr3", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", " ", 
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", " ", 
              RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", " ", 
              RowBox[{"e", "[", "1", "]"}]}], "]"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", " ", 
              RowBox[{"k", "[", "2", "]"}]}], "]"}], " ", 
            RowBox[{"dot", "[", 
             RowBox[{
              RowBox[{"e", "[", "1", "]"}], ",", " ", 
              RowBox[{"e", "[", "2", "]"}]}], "]"}]}]}], ")"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], ",", " ", 
           RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"r1dotr2r3dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", " ", 
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], ")"}]}], " ", "-", " ", 
     
     RowBox[{"2", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"r1ddotr2r3", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", " ", 
          RowBox[{"k", "[", "2", "]"}], ",", " ", 
          RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "^", "2"}], " ", 
         RowBox[{"r1r2r3", "[", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], ",", " ", 
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "3", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}], 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", " ", 
           RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "1", "]"}], ",", " ", 
           RowBox[{"e", "[", "3", "]"}]}], "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "3", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", " ", 
           RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"e", "[", "2", "]"}], ",", " ", 
           RowBox[{"e", "[", "3", "]"}]}], "]"}]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.550628954845583*^9, 3.5506289660811205`*^9}, {
   3.550657408243926*^9, 3.5506574116051054`*^9}, {3.5506773777471876`*^9, 
   3.55067738059035*^9}, {3.551139480318182*^9, 3.5511395781157756`*^9}, {
   3.551140023583255*^9, 3.5511400298176117`*^9}, 3.551140732141782*^9, {
   3.5511416455390253`*^9, 3.5511417106997523`*^9}, {3.551155124790427*^9, 
   3.5511551299047194`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", " ", "Answer", " ", 
    "Without", " ", "Higher", " ", "Derivative", " ", 
    RowBox[{"Term", " ", "**"}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"exprord", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "3", "]"}]}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", " ", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], ",", " ", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "2", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"e", "[", "3", "]"}], ",", " ", 
            RowBox[{"e", "[", "1", "]"}]}], "]"}]}]}], ")"}]}], " ", 
      RowBox[{"r1r2r3noz", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "2", "]"}], ",", " ", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}], " ", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "2", "]"}]}], "]"}], " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", " ", 
          RowBox[{"e", "[", "3", "]"}]}], "]"}]}], ")"}], " ", 
      RowBox[{"r1r2dotr3dotnoz", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", " ", 
        RowBox[{"k", "[", "2", "]"}], ",", " ", 
        RowBox[{"k", "[", "3", "]"}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550628969178384*^9, 3.5506289804104033`*^9}, {
  3.5511570614081955`*^9, 3.5511570902408447`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ans", " ", "=", " ", 
     RowBox[{"exprord", " ", "+", " ", 
      RowBox[{"\[Gamma]", " ", "exprhigher"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "full"}], " ", 
     RowBox[{"answer", "**"}]}], "******)"}]}]}]], "Input",
 CellChangeTimes->{{3.5506290076927423`*^9, 3.5506290204644732`*^9}, {
  3.550629064931326*^9, 3.550629065299347*^9}, {3.550653808520582*^9, 
  3.5506538306752157`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "*", " ", "Now", " ", "we", " ", 
    "get", " ", "the", " ", "answer", " ", "for", " ", "various", " ", 
    RowBox[{"helicities", " ", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "*****)"}]}]], "Input",
 CellChangeTimes->{{3.5506289200884657`*^9, 3.550628932943753*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], " ", "=", " ", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr1", " ", "=", " ", 
   RowBox[{"ans", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr2", " ", "=", " ", 
   RowBox[{"expr1", "/.", " ", "removemixedidents"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr3", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"expr2", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
     RowBox[{"Ep", " ", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ansmmp", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", "expr3", "]"}]}]}], "Input",
 CellChangeTimes->{{3.550113455594701*^9, 3.5501134628580527`*^9}, {
   3.5501135023751507`*^9, 3.5501135032581973`*^9}, 3.550115967714241*^9, {
   3.5501266489372177`*^9, 3.550126655136546*^9}, {3.5506290706976557`*^9, 
   3.550629071517702*^9}, {3.550629170684987*^9, 3.5506291871322875`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.551141772695298*^9, 3.5511551488348026`*^9, 
  3.551157140901742*^9, 3.551158379771601*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5506301565924*^9, 3.550630180651225*^9}, {
  3.5511424645618706`*^9, 3.551142473079358*^9}, {3.5511551791925387`*^9, 
  3.551155181035644*^9}, {3.5594917575560665`*^9, 3.5594917588101387`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr1", " ", "=", " ", 
   RowBox[{"ans", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr2", " ", "=", " ", 
   RowBox[{"expr1", "/.", " ", "removemixedidents"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr3", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"expr2", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
     RowBox[{"Ep", " ", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ansmmm", " ", "=", " ", 
  RowBox[{
  "FullSimplify", "[", "expr3", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5506291655213785`*^9, 3.5506291657085786`*^9}, {
  3.5506292154899607`*^9, 3.550629248599027*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"24", " ", "\[Gamma]", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    RowBox[{"k", "[", "1", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], "4"]]}]], "Output",
 CellChangeTimes->{3.5506292517502327`*^9, 3.550630213522105*^9, 
  3.550653502521141*^9, 3.550653838731676*^9, 3.5506575009633703`*^9, 
  3.5506773908949394`*^9, 3.5511399240805635`*^9, 3.5511400468945885`*^9, 
  3.55114074451649*^9, 3.55114173408309*^9, 3.551155160412464*^9, 
  3.5511571440719233`*^9, 3.5511583833698072`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.550653685419133*^9, 3.550653692328099*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "1", "]"}], " ", "=", " ", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr1", " ", "=", " ", 
   RowBox[{"ans", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr2", " ", "=", " ", 
   RowBox[{"expr1", "/.", " ", "removemixedidents"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expr3", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"expr2", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
     RowBox[{"Ep", " ", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"anspmm", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", "expr3", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5506292765875444`*^9, 3.550629279215695*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.550629280687779*^9, {3.550653512952738*^9, 3.550653544733073*^9}, 
   3.5506536751315446`*^9, 3.5506537868720336`*^9, 3.550653844258988*^9, 
   3.5506773951261816`*^9, 3.5511399503440657`*^9, 3.5511407563561673`*^9, 
   3.5511417517390995`*^9, 3.551155187452011*^9, 3.5511571510453224`*^9, 
   3.5511583879910717`*^9}]
}, Open  ]]
},
WindowSize->{782, 430},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 1331, 39, 112, "Input"],
Cell[1902, 62, 3697, 103, 172, "Input"],
Cell[5602, 167, 1158, 31, 112, "Input"],
Cell[6763, 200, 5049, 135, 192, "Input"],
Cell[11815, 337, 395, 9, 72, "Input"],
Cell[12213, 348, 6721, 176, 292, "Input"],
Cell[18937, 526, 3354, 88, 152, "Input"],
Cell[22294, 616, 536, 14, 72, "Input"],
Cell[22833, 632, 398, 8, 52, "Input"],
Cell[CellGroupData[{
Cell[23256, 644, 1494, 38, 152, "Input"],
Cell[24753, 684, 1201, 37, 51, "Output"]
}, Open  ]],
Cell[25969, 724, 242, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[26236, 731, 1361, 37, 172, "Input"],
Cell[27600, 770, 972, 25, 51, "Output"]
}, Open  ]],
Cell[28587, 798, 92, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[28704, 803, 1266, 35, 152, "Input"],
Cell[29973, 840, 371, 6, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/tjjcorr_fermion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    641535,      17210]
NotebookOptionsPosition[    636470,      17058]
NotebookOutlinePosition[    636932,      17076]
CellTagsIndexPosition[    636889,      17073]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**"}], "*", "\[IndentingNewLine]", "This", " ", "Mathematica", " ", 
       "File", " ", "has", " ", "two", " ", 
       RowBox[{"parts", ".", " ", "\[IndentingNewLine]", "1"}]}], ")"}], " ", 
     "In", " ", "the", " ", "first", " ", "part"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "we", " ", "compute", " ", "the", "\[IndentingNewLine]", "T", " ", "J", 
       " ", "J", " ", "correlator", " ", "using", " ", "the", " ", "stress", 
       " ", "energy", " ", "tensor", " ", "of", " ", "a", " ", "conformally", 
       " ", "coupled", " ", 
       RowBox[{"scalar", ".", " ", "\[IndentingNewLine]", "Compute"}], " ", 
       "the", " ", "value", " ", "of"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "    ", "<", " ", 
      RowBox[{"T_", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
       RowBox[{"(", 
        RowBox[{"k_", "3"}], ")"}], " ", 
       RowBox[{"J_", "\\", "sigma"}], " ", 
       RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
       RowBox[{"(", "k2", ")"}]}], " ", ">", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "   ", 
      RowBox[{
       RowBox[{"with", " ", "k1"}], "+", "k2", "+", "k3"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
      "0.", "\[IndentingNewLine]", "\[IndentingNewLine]", "The", " ", 
       "magnitudes", " ", "of", " ", "the", " ", "momenta", " ", "are", " ", 
       "K1"}], " ", "=", " ", 
      RowBox[{"|", "k1", "|"}]}]}], " ", ",", " ", 
    RowBox[{"K2", " ", "=", " ", 
     RowBox[{"|", "k2", "|"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"K3", " ", "=", " ", 
     RowBox[{"|", "k3", "|", 
      RowBox[{
       RowBox[{".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "ip"}],
        " ", "and", " ", "\[Eta]", " ", "are", " ", "counters", " ", 
       "eventually", " ", "set", " ", "to", " ", "unity"}]}]}], ",", "    ", 
    "\[IndentingNewLine]", "   ", 
    RowBox[{"useful", " ", "for", " ", "selecting", " ", "out", " ", 
     RowBox[{"terms", "."}]}]}], "\[IndentingNewLine]", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", 
      "\[IndentingNewLine]", "In"}], " ", "the", " ", "second", " ", "part", 
     " ", "of", " ", "this", " ", "file"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "switch", " ", "notations", " ", "to", " ", "the", " ", 
      "notation", " ", "of", " ", "the", " ", "paper"}], " ", "<", 
     RowBox[{"T", 
      RowBox[{"(", "k1", ")"}], " ", "j", 
      RowBox[{"(", "k2", ")"}], " ", "j", 
      RowBox[{"(", "k3", ")"}]}], ">", " ", 
     RowBox[{
     "and", " ", "simplify", " ", "the", " ", "answers", " ", "obtained", " ",
       "using", " ", "the", " ", "spinor", " ", "helicity", " ", 
      RowBox[{"formalism", " ", "**", "**", "**", "**", "**", "**"}]}]}]}], 
   "******)"}]}]], "Input",
 CellChangeTimes->{{3.5595613432417784`*^9, 3.559561343482792*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
   RowBox[{"Not", "[", 
    RowBox[{"OrderedQ", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5509190501912193`*^9, 3.5509190567497*^9}, {
  3.550919286890798*^9, 3.550919305110408*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], " ", ":=", " ", "3"}]], "Input",
 CellChangeTimes->{{3.550919729053197*^9, 3.550919736864609*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ver", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"p", "[", "\[Omega]", "]"}]}], " ", "+", " ", 
      RowBox[{"ip", " ", 
       RowBox[{"k1", "[", "\[Omega]", "]"}]}], " ", "-", " ", 
      RowBox[{"ip", " ", 
       RowBox[{"k2", "[", "\[Omega]", "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", "\[Beta]", "]"}], " ", "-", " ", 
      RowBox[{"ip", " ", 
       RowBox[{"k2", "[", "\[Beta]", "]"}]}]}], ")"}], 
    RowBox[{"p", "[", "\[Gamma]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "[", "\[Alpha]", "]"}], " ", "+", " ", 
      RowBox[{"ip", " ", 
       RowBox[{"k1", "[", "\[Alpha]", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550846455707697*^9, 3.55084653652594*^9}, {
   3.550846585862954*^9, 3.550846586387665*^9}, {3.5509518815553007`*^9, 
   3.550951891338996*^9}, {3.550952000673855*^9, 3.55095202171978*^9}, {
   3.5509526363953667`*^9, 3.550952697339261*^9}, {3.550952756641616*^9, 
   3.550952760440497*^9}, {3.550952817725811*^9, 3.550952847182302*^9}, {
   3.550953881305785*^9, 3.550953898039592*^9}, {3.550954260288958*^9, 
   3.550954261644319*^9}, {3.550954914708288*^9, 3.550954929761424*^9}, {
   3.551003366479405*^9, 3.551003367398451*^9}, 3.551047373383119*^9, {
   3.556027499728489*^9, 3.556027599249329*^9}, 3.556027937564312*^9, {
   3.5560279737129087`*^9, 3.556027975376025*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ip", " ", 
     RowBox[{"k1", "[", "\[Alpha]", "]"}]}], "+", 
    RowBox[{"p", "[", "\[Alpha]", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "ip"}], " ", 
     RowBox[{"k2", "[", "\[Beta]", "]"}]}], "+", 
    RowBox[{"p", "[", "\[Beta]", "]"}]}], ")"}], " ", 
  RowBox[{"p", "[", "\[Gamma]", "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ip", " ", 
     RowBox[{"k1", "[", "\[Omega]", "]"}]}], "-", 
    RowBox[{"ip", " ", 
     RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"p", "[", "\[Omega]", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.550846538783321*^9, 3.550846587075004*^9, 
  3.550847190353178*^9, 3.550917747675686*^9, 3.550919152817761*^9, 
  3.550919347321686*^9, 3.550919748700091*^9, 3.550920786885391*^9, 
  3.5509227903213863`*^9, 3.5509230247007027`*^9, 3.55092338908409*^9, 
  3.550923455252833*^9, 3.550924372773313*^9, 3.550924622919797*^9, 
  3.550954315789834*^9, 3.550954949866033*^9, 3.550995630974092*^9, 
  3.5509960077813787`*^9, 3.551002765558247*^9, 3.5510030137785673`*^9, 
  3.551016467235282*^9, 3.551047882156045*^9, 3.551088654890356*^9, 
  3.551801395194672*^9, 3.5560276165238113`*^9, 3.5560279931138487`*^9, 
  3.556028772173091*^9, 3.5560374112340918`*^9, 3.5573848360082073`*^9, 
  3.557384956452753*^9, 3.5574004289250593`*^9, 3.559561363081913*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"list", " ", "the", " ", "integrals", " ", "of", " ", 
   RowBox[{"p", ".", " ", "Obtained"}], " ", "from", " ", "the", " ", "file", 
   " ", 
   RowBox[{"Davydychev3", ".", "nb"}]}], " ", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5508466192311497`*^9, 3.550846628230219*^9}, {
  3.5591411524787416`*^9, 3.559141153013856*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I0", " ", "=", " ", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", "K3"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5509213757045918`*^9, 3.550921384709526*^9}, {
  3.550922756915263*^9, 3.550922757250678*^9}, {3.550953040991845*^9, 
  3.550953046012911*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"8", " ", "K1", " ", "K2", " ", "K3"}]]], "Output",
 CellChangeTimes->{3.550921385519352*^9, 3.5509227578878736`*^9, 
  3.5509227954535217`*^9, 3.550923024966832*^9, 3.550923389350724*^9, 
  3.550923455353071*^9, 3.5509243728692102`*^9, 3.5509246232030687`*^9, 
  3.550954323292791*^9, 3.550954958605304*^9, 3.550995631071991*^9, 
  3.550996007892432*^9, 3.5510027699664803`*^9, 3.551003013892683*^9, 
  3.551016467401781*^9, 3.551047882257082*^9, 3.5510886550900793`*^9, 
  3.5518013953566*^9, 3.556027626500998*^9, 3.556028000144454*^9, 
  3.556028772287857*^9, 3.556037411332657*^9, 3.557384836077671*^9, 
  3.5573849565263*^9, 3.55740042893906*^9, 3.5595613630929136`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "[", "\[Mu]_", "]"}], " ", "=", " ", 
  FractionBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "K2"}], " ", 
       RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
      RowBox[{"K1", " ", 
       RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"(", 
     RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.550921327272849*^9, 3.550921333511133*^9}, {
   3.5509213637283077`*^9, 3.550921388998691*^9}, {3.550953447619915*^9, 
   3.550953453595399*^9}, 3.550954300756888*^9, {3.5509548133076973`*^9, 
   3.55095481407561*^9}, 3.551002772692889*^9, 3.551002876170332*^9, 
   3.556027637442765*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "K2"}], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
   RowBox[{"K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], 
  RowBox[{"8", " ", "K1", " ", "K2", " ", "K3", " ", 
   RowBox[{"(", 
    RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.551002877225371*^9, 3.5510030139279757`*^9, 
  3.551016467442398*^9, 3.5510478823109617`*^9, 3.551088655127535*^9, 
  3.551801395417214*^9, 3.5560276419445543`*^9, 3.5560280069452333`*^9, 
  3.556028772329041*^9, 3.556037411390113*^9, 3.557384836111711*^9, 
  3.5573849565839987`*^9, 3.5574004289510612`*^9, 3.5595613631029143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I2", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.5508470780454273`*^9, 3.550847095605094*^9}, {
   3.550953461278922*^9, 3.550953463552375*^9}, 3.5509535060386877`*^9, 
   3.550954339306856*^9, {3.5509548100289793`*^9, 3.550954810844445*^9}, 
   3.5510027808179913`*^9, 3.551002885378729*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.551002887158317*^9, 3.551003013981639*^9, 
  3.551016467489745*^9, 3.551047882360312*^9, 3.551088655179275*^9, 
  3.551801395467609*^9, 3.5560276529529753`*^9, 3.556028010967167*^9, 
  3.5560287723816977`*^9, 3.556037411446102*^9, 3.5573848361523523`*^9, 
  3.557384956622095*^9, 3.557400428962062*^9, 3.559561363114915*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Eta]", "=", "1"}]], "Input",
 CellChangeTimes->{{3.556027696172193*^9, 3.556027696903304*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.556027697516962*^9, 3.556028019439528*^9, 
  3.5560287724282303`*^9, 3.556037411494834*^9, 3.5573848361960707`*^9, 
  3.557384956752426*^9, 3.5574004289760623`*^9, 3.5595613631239157`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I3", "[", 
   RowBox[{"\[Mu]_", ",", " ", "\[Nu]_", ",", " ", "\[Rho]_"}], "]"}], " ", 
  "=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", "  ", 
      RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
      RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}], "-", 
   FractionBox[
    RowBox[{"9", " ", "K2", "  ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.550847099818925*^9, 3.5508471286815968`*^9}, {
   3.550953469048936*^9, 3.550953500553298*^9}, 3.550954362437566*^9, {
   3.550954805108889*^9, 3.550954805552602*^9}, 3.551002788583197*^9, 
   3.551002856253254*^9, {3.55100294779742*^9, 3.551002949092607*^9}, {
   3.556027689949402*^9, 3.556027691925974*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{3.5510029615890503`*^9, 3.551003014158732*^9, 
  3.55101646758794*^9, 3.5510478824434147`*^9, 3.551088655256631*^9, 
  3.551801395534987*^9, 3.5560277031863527`*^9, 3.556028024002874*^9, 
  3.556028772503311*^9, 3.556037411569965*^9, 3.5573848362581863`*^9, 
  3.5573849568427896`*^9, 3.5574004290020638`*^9, 3.5595613631589174`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I4", "[", 
   RowBox[{
   "\[Mu]_", ",", " ", "\[Nu]_", ",", " ", "\[Rho]_", ",", " ", "\[Sigma]_"}],
    "]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.5508471334018908`*^9, 3.550847156795251*^9}, {
   3.550953476886382*^9, 3.5509534955757732`*^9}, 3.5509544312956963`*^9, {
   3.550954791856206*^9, 3.550954792777589*^9}, 3.550996002251789*^9, 
   3.551002808734647*^9, 3.551002987604206*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]]}]], "Output",
 CellChangeTimes->{{3.551002989756259*^9, 3.551003014730186*^9}, 
   3.5510164680272703`*^9, 3.5510478828627357`*^9, 3.5510886557164793`*^9, 
   3.5518013967278357`*^9, 3.55602772496006*^9, 3.5560280351525183`*^9, 
   3.5560287732202*^9, 3.55603741198263*^9, 3.5573848365317802`*^9, 
   3.557384957312022*^9, 3.5574004291130705`*^9, 3.5595613633299274`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tjj", " ", "=", " ", 
   RowBox[{"Expand", "[", "ver", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550847168072274*^9, 3.550847173414287*^9}, 
   3.5509177737669897`*^9, {3.550954555247764*^9, 3.5509545720794163`*^9}, 
   3.556027798222967*^9}],

Cell[BoxData[
 RowBox[{"pint1", " ", ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}], " ", 
      RowBox[{"p", "[", "c_", "]"}], " ", 
      RowBox[{"p", "[", "d_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "c_", "]"}], " ", 
      RowBox[{"p", "[", "d_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "a", ",", "c", ",", "d"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "a", ",", "b", ",", "b"}], "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.5509178001003027`*^9, 3.5509178712397547`*^9}, {
  3.5509180218447104`*^9, 3.5509180280892687`*^9}, {3.5509545933726997`*^9, 
  3.550954596560959*^9}, {3.550954681610146*^9, 3.550954684986908*^9}}],

Cell[BoxData[
 RowBox[{"pint2", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "b_", "]"}], 
      RowBox[{"p", "[", "c_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I3", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "c_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I3", "[", 
      RowBox[{"a", ",", "a", ",", "c"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5509178960951233`*^9, 3.550917935396264*^9}, {
  3.550918030106186*^9, 3.5509180332721367`*^9}, {3.550954600535778*^9, 
  3.550954602823266*^9}, {3.550954672456686*^9, 3.5509546765368834`*^9}}],

Cell[BoxData[
 RowBox[{"pint3", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I2", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I2", "[", 
      RowBox[{"a", ",", "a"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5509179599398623`*^9, 3.550917978298532*^9}, {
  3.5509180361378613`*^9, 3.550918040904855*^9}, {3.550954607335085*^9, 
  3.550954610287099*^9}, {3.550954662616123*^9, 3.550954667008801*^9}}],

Cell[BoxData[
 RowBox[{"pint4", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "a_", "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I1", "[", "a", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"ip", "^", "4"}], " ", "\[Rule]", " ", "I0"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.550921411313485*^9, 3.5509214310526133`*^9}, {
  3.550922735285716*^9, 3.550922751563685*^9}, {3.550954614333898*^9, 
  3.5509546574044237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tjj1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tjj", "/.", " ", "pint1"}], " ", "/.", " ", "pint2"}], " ", "/.",
       " ", "pint3"}], " ", "/.", " ", "pint4"}], " ", "/.", " ", 
    RowBox[{"ip", " ", "\[Rule]", " ", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550917874344146*^9, 3.550917877642728*^9}, {
   3.5509179821049023`*^9, 3.550917988944511*^9}, {3.550918335725658*^9, 
   3.550918339428958*^9}, 3.55091917774578*^9, 3.550919381676684*^9, 
   3.550919682209491*^9, 3.5509207705455313`*^9, {3.550954735990484*^9, 
   3.550954752293569*^9}, {3.550954852921934*^9, 3.550954855985503*^9}}],

Cell[BoxData[
 RowBox[{"contract", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "c_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a", ",", "a"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"t_", "[", "a_", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"t", "[", "b", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"t_", "[", "b_", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"t", "[", "a", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "[", "a_", "]"}], "^", "2"}], " ", "\[RuleDelayed]", " ", 
     
     RowBox[{"K1", "^", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k2", "[", "a_", "]"}], "^", "2"}], " ", "\[RuleDelayed]", " ", 
     
     RowBox[{"K2", "^", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "[", "a_", "]"}], " ", 
      RowBox[{"k2", "[", "a_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K3", "^", "2"}], " ", "-", " ", 
        RowBox[{"K1", "^", "2"}], " ", "-", " ", 
        RowBox[{"K2", "^", "2"}]}], ")"}], "/", "2"}]}]}], " ", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.550920019458756*^9, 3.550920143844872*^9}, {
  3.5509245979134283`*^9, 3.550924612149809*^9}, {3.5509548888068*^9, 
  3.550954902844928*^9}, {3.551088599918292*^9, 3.551088600591556*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "final", " ", "result", " ", "for", " ", "the", " ", 
   "correlator", " ", "is", " ", "tjj2", " ", "below"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.551047665592557*^9, 3.551047669583581*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tjj2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", "tjj1", "]"}], " ", "//.", " ", "contract"}], "  ",
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.550918346857194*^9, 3.550918473107869*^9}, {
   3.550918507194086*^9, 3.5509185756374073`*^9}, 3.550918627444219*^9, {
   3.5509187281817513`*^9, 3.550918751540207*^9}, {3.550918812121669*^9, 
   3.550918912377904*^9}, {3.550919079321128*^9, 3.550919112162908*^9}, {
   3.55091941576588*^9, 3.550919456806376*^9}, 3.550919509667849*^9, {
   3.5509196669313707`*^9, 3.5509196743742113`*^9}, {3.550919820163752*^9, 
   3.550919846839336*^9}, {3.55091994730414*^9, 3.550919995192955*^9}, {
   3.5509200991920013`*^9, 3.550920100854549*^9}, 3.550920162641131*^9, {
   3.550954858929226*^9, 3.550954861977112*^9}, {3.5509551203578987`*^9, 
   3.550955138004816*^9}, {3.550995774165299*^9, 3.550995785014974*^9}, {
   3.551088596240693*^9, 3.5510886072413883`*^9}, 3.556027902086389*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"K1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["K1", "2"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", "K2", " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"6", " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["K1", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"8", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"2", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"10", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"24", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"6", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"24", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"3", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"4", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"8", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K1", "5"], " ", "K2", " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", 
         SuperscriptBox["K2", "5"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K2", "6"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "5"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"16", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"K2", " ", 
         SuperscriptBox["K3", "6"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"24", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"12", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"3", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K1", "5"], " ", "K2", " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", 
         SuperscriptBox["K2", "5"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K2", "6"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "5"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"K2", " ", 
         SuperscriptBox["K3", "6"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}], "-", 
        RowBox[{"K2", " ", 
         RowBox[{"k1", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["K2", "2"]}], "-", 
                 RowBox[{"K2", " ", "K3"}], "+", 
                 RowBox[{"2", " ", "K3", " ", 
                  RowBox[{"(", 
                   RowBox[{"K1", "+", "K3"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Beta]", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["K2", "2"], " ", "K3", " ", 
               RowBox[{"(", 
                RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}]}], ")"}]}], "+",
            
           RowBox[{"K3", " ", 
            RowBox[{"(", 
             RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["K1", "2"], "+", 
                 RowBox[{"3", " ", "K1", " ", 
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                    SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["K1", "2"]}], "+", 
                 RowBox[{"3", " ", "K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "K2"}], "+", 
                    RowBox[{"3", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                    SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
               RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{"K3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["K1", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "K2"}], "+", "K3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["K1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "K2"}], "+", 
                    RowBox[{"5", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", "K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                    SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"24", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"3", " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K1", "5"], " ", "K2", " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", 
         SuperscriptBox["K2", "2"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "3"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "4"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", 
         SuperscriptBox["K2", "5"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["K2", "6"], " ", "K3", " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K1", "4"], " ", "K2", " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["K1", "3"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "5"], " ", 
         SuperscriptBox["K3", "2"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "3"], " ", "K2", " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["K1", "2"], " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"16", " ", "K1", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "4"], " ", 
         SuperscriptBox["K3", "3"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K1", "2"], " ", "K2", " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"12", " ", "K1", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["K2", "3"], " ", 
         SuperscriptBox["K3", "4"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", "K1", " ", "K2", " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K2", "2"], " ", 
         SuperscriptBox["K3", "5"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"K2", " ", 
         SuperscriptBox["K3", "6"], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
        RowBox[{"K2", " ", 
         RowBox[{"k1", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox["K1", "2"], " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"8", " ", "K1", " ", "K3", " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"2", " ", "K2", " ", "K3", " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["K1", "2"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}]}], "-", 
           RowBox[{"2", " ", "K1", " ", 
            SuperscriptBox["K2", "2"], " ", "K3", " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["K2", "3"], " ", "K3", " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["K2", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["K1", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"7", " ", "K1", " ", 
            SuperscriptBox["K2", "2"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["K2", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["K1", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"12", " ", "K1", " ", "K2", " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["K2", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"5", " ", "K1", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"8", " ", "K2", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["K3", "4"], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["K1", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "K1", " ", 
            SuperscriptBox["K2", "2"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["K2", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["K1", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"12", " ", "K1", " ", "K2", " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["K2", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "K1", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "K2", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["K3", "4"], " ", 
            RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"k1", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["K2", "2"], " ", 
               RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Alpha]", "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K2", "2"]}], "+", 
                 RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                 RowBox[{"K3", " ", 
                  RowBox[{"(", 
                   RowBox[{"K1", "+", "K3"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{"K3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["K2", "3"]}], "+", 
                 RowBox[{"17", " ", 
                  SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
                 RowBox[{"12", " ", "K2", " ", 
                  SuperscriptBox["K3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["K3", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "K2"}], "+", 
                    RowBox[{"3", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{"K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"17", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"24", " ", "K2", " ", "K3"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Alpha]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["K1", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"8", " ", "K1", " ", 
            SuperscriptBox["K2", "2"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["K2", "3"], " ", "K3", " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["K1", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"12", " ", "K1", " ", "K2", " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["K2", "2"], " ", 
            SuperscriptBox["K3", "2"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "K1", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{"4", " ", "K2", " ", 
            SuperscriptBox["K3", "3"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["K3", "4"], " ", 
            RowBox[{"k2", "[", "\[Alpha]", "]"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"k1", "[", "\[Alpha]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K2", " ", 
         RowBox[{"k1", "[", "\[Gamma]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "K1"}], " ", 
               SuperscriptBox["K2", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["K1", "2"], " ", "K3"}], "-", 
              RowBox[{
               SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
              RowBox[{"2", " ", "K1", " ", 
               SuperscriptBox["K3", "2"]}], "+", 
              SuperscriptBox["K3", "3"]}], ")"}], " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Beta]", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["K1", "2"], " ", "K3"}], "+", 
              RowBox[{"6", " ", "K3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"K2", "+", "K3"}], ")"}], "2"]}], "+", 
              RowBox[{"K1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K2", "2"]}], "+", 
                 RowBox[{"10", " ", "K2", " ", "K3"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
            RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
           RowBox[{"K1", " ", "K3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["K1", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["K2", "3"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
              RowBox[{"12", " ", "K2", " ", 
               SuperscriptBox["K3", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["K3", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["K1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "K2"}], "+", 
                 RowBox[{"3", " ", "K3"}]}], ")"}]}], "+", 
              RowBox[{"K1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox["K2", "2"]}], "+", 
                 RowBox[{"24", " ", "K2", " ", "K3"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"\[Delta]", "[", 
             RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"K2", " ", 
         RowBox[{"k1", "[", "\[Beta]", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"k1", "[", "\[Gamma]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["K2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"K1", "+", "K3"}], ")"}], " ", 
               RowBox[{"k1", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["K1", "2"], " ", "K3"}], "+", 
                 RowBox[{"2", " ", "K1", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"K2", "+", "K3"}], ")"}], "2"]}], "+", 
                 RowBox[{"K3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                    SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"K1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"K1", "+", "K3"}], ")"}], "2"], " ", 
               RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "2"]}], "+", 
                 RowBox[{"K1", " ", "K3"}], "-", 
                 RowBox[{"2", " ", "K3", " ", 
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{"K3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["K2", "3"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
                 RowBox[{"12", " ", "K2", " ", 
                  SuperscriptBox["K3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["K3", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "K2"}], "+", 
                    RowBox[{"3", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{"K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"24", " ", "K2", " ", "K3"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"K1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"k1", "[", "\[Omega]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["K1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"K2", "+", 
                    RowBox[{"2", " ", "K3"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "K1", " ", "K3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "K2"}], "+", 
                    RowBox[{"6", " ", "K3"}]}], ")"}]}], "+", 
                  RowBox[{"K3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["K2", "2"], "+", 
                    RowBox[{"7", " ", "K2", " ", "K3"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
               RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Gamma]", "]"}]}], "+", 
              RowBox[{"K2", " ", "K3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["K1", "3"]}], "+", 
                 SuperscriptBox["K2", "3"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
                 RowBox[{"6", " ", "K2", " ", 
                  SuperscriptBox["K3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["K3", "3"]}], "+", 
                 RowBox[{"K1", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "K2"}], "+", 
                    RowBox[{"3", " ", "K3"}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["K1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "K2"}], "+", 
                    RowBox[{"9", " ", "K3"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}]}], ")"}]}], "-",
            
           RowBox[{"K2", " ", "K3", " ", 
            RowBox[{"(", 
             RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["K1", "2"], "-", 
                 RowBox[{"3", " ", "K1", " ", 
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["K2", "2"], "+", 
                    RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"10", " ", 
                  SuperscriptBox["K1", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["K2", "2"]}], "+", 
                 RowBox[{"9", " ", "K2", " ", "K3"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["K3", "2"]}], "+", 
                 RowBox[{"3", " ", "K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "K2"}], "+", 
                    RowBox[{"5", " ", "K3"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Beta]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], "+",
            
           RowBox[{
            RowBox[{"k2", "[", "\[Beta]", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{"K2", "+", "K3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["K1", "2"]}], "+", 
                 RowBox[{"K3", " ", 
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"k2", "[", "\[Gamma]", "]"}], " ", 
               RowBox[{"k2", "[", "\[Omega]", "]"}]}], "+", 
              RowBox[{"K2", " ", "K3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["K1", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "K2"}], "+", 
                    RowBox[{"13", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["K1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"26", " ", "K2"}], "+", 
                    RowBox[{"29", " ", "K3"}]}], ")"}]}], "+", 
                 RowBox[{"K1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"26", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                    RowBox[{"60", " ", "K2", " ", "K3"}], "+", 
                    RowBox[{"34", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Delta]", "[", 
                RowBox[{"\[Gamma]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"192", " ", "K1", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.550918393966198*^9, 3.55091841194492*^9}, 
   3.5509184738015823`*^9, 3.550918576451274*^9, 3.5509186284738693`*^9, 
   3.5509187529727783`*^9, {3.550918827522778*^9, 3.550918913833439*^9}, {
   3.5509190989051933`*^9, 3.550919112931326*^9}, 3.550919392209632*^9, 
   3.550919423291573*^9, 3.550919463550846*^9, 3.550919511712357*^9, 
   3.550919674912054*^9, {3.550919826443727*^9, 3.5509198474923964`*^9}, 
   3.5509199981314898`*^9, {3.550920101446722*^9, 3.55092016335559*^9}, 
   3.550920787537219*^9, 3.550922860621561*^9, 3.55092302540633*^9, 
   3.550923389783978*^9, 3.5509234559203463`*^9, 3.5509243734210978`*^9, 
   3.55092462363876*^9, 3.5509550468225718`*^9, 3.5509551396425133`*^9, 
   3.550995631634049*^9, 3.5509957913056307`*^9, 3.5509960124093447`*^9, 
   3.551003018620204*^9, 3.551016471499228*^9, 3.551047886328364*^9, 
   3.551088659413064*^9, 3.551801402352186*^9, 3.556027911174865*^9, 
   3.556028063579101*^9, 3.556028782117457*^9, 3.556037417864265*^9, 
   3.557384864021707*^9, 3.557384962611669*^9, 3.5574004325312653`*^9, 
   3.5595613667081203`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]", "[", 
   RowBox[{
   "\[Mu]_", ",", "\[Beta]_", ",", "\[Rho]_", ",", "\[Gamma]_", ",", 
    "\[Sigma]_", ",", "\[Alpha]_"}], "]"}], " ", "=", " ", 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], " ", "+", 
   " ", 
   RowBox[{"4", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Gamma]", ",", "\[Mu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], " ", "+", 
   " ", 
   RowBox[{"4", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Rho]", ",", "\[Gamma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], " ", "-", 
   " ", 
   RowBox[{"4", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], " ", "-", 
   " ", 
   RowBox[{"4", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Sigma]", ",", "\[Mu]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "final", " ", "result", " ", "for", " ", "the", " ", 
    "correlator", " ", "is", " ", "tjj2", " ", "above"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.551047639492797*^9, 3.5510476524569283`*^9}, {
  3.556028109300522*^9, 3.556028479442733*^9}, {3.55602865812868*^9, 
  3.556028666531481*^9}, {3.556037366646154*^9, 3.5560373820411243`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}]}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Gamma]", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Beta]", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Sigma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Alpha]", ",", "\[Mu]"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Sigma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Rho]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Gamma]", ",", "\[Sigma]"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.55602852229065*^9, 3.556028668311677*^9, 
  3.5560287823090687`*^9, 3.556037418184609*^9, 3.557384864180977*^9, 
  3.557384962812921*^9, 3.5574004327902803`*^9, 3.5595613667531233`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tjjfinal", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ")"}], "tjj2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{
          "\[Mu]", ",", "\[Beta]", ",", "\[Rho]", ",", "\[Gamma]", ",", 
           "\[Sigma]", ",", "\[Alpha]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Nu]", ",", "\[Omega]"}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"\[CapitalLambda]", "[", 
          RowBox[{
          "\[Nu]", ",", "\[Beta]", ",", "\[Rho]", ",", "\[Gamma]", ",", 
           "\[Sigma]", ",", "\[Alpha]"}], "]"}], " ", 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Mu]", ",", "\[Omega]"}], "]"}]}]}], ")"}]}], "]"}], " ", 
    "//.", " ", "contract"}], "   ", "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.556028531664506*^9, 3.5560286061557198`*^9}, {
   3.556037395069562*^9, 3.556037398344224*^9}, 3.557384824298752*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"24", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"56", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"32", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"24", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "-", 
    RowBox[{"12", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "-", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"24", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"96", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"52", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"56", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"20", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"6", " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"40", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "5"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"6", " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"23", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"32", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"40", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "5"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"23", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"23", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"6", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"26", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"26", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"28", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"24", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"20", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"20", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"8", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "-", 
       RowBox[{"4", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["K2", "5"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"3", " ", "K2", " ", 
        SuperscriptBox["K3", "5"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"8", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"32", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"40", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"16", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"16", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "5"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "4"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"8", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["K3", "5"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "5"], " ", "K2", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["K2", "5"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"52", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"40", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"44", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"44", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"14", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "K2", " ", 
           RowBox[{"(", 
            RowBox[{"K1", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["K1", "2"], "+", 
             SuperscriptBox["K2", "2"], "-", 
             SuperscriptBox["K3", "2"]}], ")"}], " ", 
           RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"6", " ", "K2", " ", 
           RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["K2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K3"}], ")"}], " ", 
              RowBox[{"k1", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"K1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "2"], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"2", " ", "K1", " ", "K3"}], "+", 
                SuperscriptBox["K3", "2"]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                RowBox[{"K1", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7", " ", "K2"}], "+", 
                   RowBox[{"6", " ", "K3"}]}], ")"}]}], "+", 
                RowBox[{"K3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["K2", "2"], "+", 
                   RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"K2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K2", "4"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["K1", "3"], " ", "K3"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["K2", "3"], " ", "K3"}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["K2", "2"], " ", 
                 SuperscriptBox["K3", "2"]}], "-", 
                RowBox[{"12", " ", "K2", " ", 
                 SuperscriptBox["K3", "3"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["K1", "2"], " ", "K2", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", 
                   RowBox[{"2", " ", "K3"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "K1", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                   RowBox[{"12", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["K1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
             RowBox[{"3", " ", "K2", " ", "K3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K2", "+", "K3"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["K1", "2"], " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "K2"}], "+", 
                RowBox[{"6", " ", "K3"}]}], ")"}]}], "+", 
             RowBox[{"K1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K2", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
                RowBox[{"5", " ", "K2", " ", 
                 SuperscriptBox["K3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"K2", " ", "K3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["K1", "4"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["K1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["K2", "2"], "-", 
                 SuperscriptBox["K3", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["K1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["K2", "2"]}], "+", 
                RowBox[{"12", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "K1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K2", "3"], "+", 
                RowBox[{
                 SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
                RowBox[{"3", " ", "K2", " ", 
                 SuperscriptBox["K3", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "3"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "K2", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "K2", " ", 
           RowBox[{"(", 
            RowBox[{"K1", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"K2", "+", "K3"}], ")"}], " ", 
           RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Mu]", "]"}]}], "+", 
          RowBox[{"K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K2", "2"]}], "+", 
                RowBox[{"2", " ", "K1", " ", "K3"}], "+", 
                RowBox[{"2", " ", "K2", " ", "K3"}], "-", 
                SuperscriptBox["K3", "2"]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"K2", " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "2"]}], "+", 
                RowBox[{"4", " ", "K1", " ", "K2"}], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"6", " ", "K1", " ", "K3"}], "+", 
                RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K3", " ", 
           RowBox[{"(", 
            RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "K2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "2"], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["K3", "2"]}], "+", 
                RowBox[{"3", " ", "K1", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "3"]}], "+", 
                SuperscriptBox["K2", "3"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K2", "2"], " ", "K3"}], "-", 
                RowBox[{"K2", " ", 
                 SuperscriptBox["K3", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["K1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", 
                   RowBox[{"3", " ", "K3"}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "K1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["K2", "2"], "-", 
                   SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "K1", " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"K2", "+", "K3"}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"K2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["K1", "3"], " ", "K3"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["K2", "2"]}], "-", 
                   RowBox[{"8", " ", "K2", " ", "K3"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["K1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                   RowBox[{"13", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "K1", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                   RowBox[{"24", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"96", " ", "K1", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}], ")"}]}]], "Output",\

 CellChangeTimes->{3.5560286361705303`*^9, 3.5560286776552143`*^9, 
  3.556028788265665*^9, 3.5560374233921957`*^9, 3.557384883690299*^9, 
  3.557384967033633*^9, 3.557400436225477*^9, 3.5595613701143155`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", 
     RowBox[{"k1_", "\\", "sigma"}]}], " ", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{"k1", "[", "\[Sigma]", "]"}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550924376442637*^9, 3.550924418872848*^9}, {
   3.550955152014345*^9, 3.5509552000913773`*^9}, {3.550955343169705*^9, 
   3.550955347456246*^9}, {3.550995667114793*^9, 3.5509957008403807`*^9}, 
   3.5509958071982613`*^9, {3.550995851466601*^9, 3.550995852971023*^9}, {
   3.5510170425949907`*^9, 3.551017056504377*^9}, {3.551047767565978*^9, 
   3.551047769215571*^9}, 3.551088618299185*^9, {3.55602869912892*^9, 
   3.556028699192924*^9}, 3.557384826052136*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5509551932185383`*^9, 3.55095520328389*^9}, 
   3.550955349976255*^9, 3.550995633773531*^9, 3.550995703898633*^9, 
   3.550995808132552*^9, 3.5509958549125233`*^9, 3.550996012728311*^9, 
   3.551003018942278*^9, 3.551016471845089*^9, {3.551017047982305*^9, 
   3.551017057423177*^9}, 3.551047886667399*^9, 3.5510886598006983`*^9, 
   3.551801402728215*^9, 3.556028700054768*^9, 3.556028788629015*^9, 
   3.556037423859742*^9, 3.557384883928977*^9, 3.5573849674364967`*^9, 
   3.557400436545495*^9, 3.559561370335328*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "k2_", "\\r", "ho"}], " ",
     "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.5510477914964743`*^9, 3.551047795766294*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{"k2", "[", "\[Rho]", "]"}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "  ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996796655429*^9, 3.550996799016715*^9}, {
   3.5510477710794497`*^9, 3.551047773687294*^9}, 3.551088622512021*^9, {
   3.556028706491424*^9, 3.556028706566894*^9}, 3.557384827182598*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996804081485*^9, 3.5510030190398417`*^9, 
  3.551016471940105*^9, 3.551047886790291*^9, 3.5510886599131308`*^9, 
  3.551801402894577*^9, 3.556028707110161*^9, 3.556028788806902*^9, 
  3.556037424032279*^9, 3.557384884042508*^9, 3.557384967587325*^9, 
  3.5574004366465015`*^9, 3.5595613704313335`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", 
     RowBox[{"k3_", "\\", "mu"}]}], " ", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047811269103*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "\[Mu]", "]"}], "+", " ", 
        RowBox[{"k2", "[", "\[Mu]", "]"}]}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996851321047*^9, 3.550996857277459*^9}, {
   3.551047820572831*^9, 3.5510478219169083`*^9}, 3.551088629014454*^9, {
   3.55602871229072*^9, 3.556028712378524*^9}, 3.5573848280860443`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", "K1"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", "K1"}]], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"64", " ", "K2"}]], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"64", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996858542117*^9, 3.5510030192568893`*^9, 
  3.551016472161294*^9, 3.551047887044489*^9, 3.5510886601581593`*^9, 
  3.551801403258607*^9, 3.5560287132201014`*^9, 3.556028789231949*^9, 
  3.556037424434389*^9, 3.557384884538281*^9, 3.5573849679242163`*^9, 
  3.557400436873514*^9, 3.559561370653346*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "k3_", "\\n", "u"}], " ", 
    "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047839228073*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "\[Nu]", "]"}], "+", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "  ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996876788252*^9, 3.550996880515106*^9}, {
   3.551047844452673*^9, 3.551047845877639*^9}, 3.551088633060709*^9, {
   3.556028719441674*^9, 3.556028719928153*^9}, 3.557384829070318*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K2"}]], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", "K1"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", "K1"}]], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"64", " ", "K2"}]], "+", 
  RowBox[{
   FractionBox["1", "64"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"64", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996885668351*^9, 3.551003019392852*^9, 
  3.551016472299021*^9, 3.551047887215164*^9, 3.551088660318516*^9, 
  3.5518014034580307`*^9, 3.556028720550894*^9, 3.556028789511689*^9, 
  3.5560374246588907`*^9, 3.557384884945257*^9, 3.5573849681230516`*^9, 
  3.557400437033523*^9, 3.559561370802355*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{"\\", "mu", "\\", "mu"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047811269103*^9}, {3.5510478532530212`*^9, 
  3.55104786198958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996892972169*^9, 3.550996910407881*^9}, {
   3.551047866763433*^9, 3.551047868971649*^9}, 3.5510886395821857`*^9, {
   3.556028733578905*^9, 3.556028733631462*^9}, 3.5573848299902983`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996911375766*^9, 3.551003019468856*^9, 
  3.551016472367773*^9, 3.551047887314405*^9, 3.551088660412277*^9, 
  3.551801403620582*^9, 3.556028734465863*^9, 3.556028789684211*^9, 
  3.5560374248189*^9, 3.5573848850570717`*^9, 3.557384968248164*^9, 
  3.5574004371105275`*^9, 3.559561370875359*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", " ", 
   "Simplification", " ", "Using", " ", "the", " ", "Spinor", " ", "Helicity",
    " ", 
   RowBox[{
   "Formalism", "\[IndentingNewLine]", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5595578935984697`*^9, 3.559557905043125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"answrongnot", " ", "=", " ", 
    RowBox[{"Expand", "[", "tjjfinal", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.557399038932556*^9, 3.5573990435608215`*^9}, {
  3.557399085763235*^9, 3.557399086420273*^9}, {3.557399271720871*^9, 
  3.557399274119008*^9}, {3.557399379656045*^9, 3.557399391139702*^9}, {
  3.55739984253752*^9, 3.5573998631116967`*^9}, {3.5573999413631725`*^9, 
  3.5573999438873167`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "First"}], ",", " ", 
    RowBox[{"we", " ", "switch", " ", "the", " ", 
     RowBox[{"notation", " ", "**", "**", "**", "**", "**"}]}]}], 
   "******)"}]}]], "Input",
 CellChangeTimes->{{3.5573583455131235`*^9, 3.5573583516694756`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralans", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"answrongnot", " ", "/.", " ", 
           RowBox[{"K3", " ", "\[Rule]", " ", "K4"}]}], " ", "/.", " ", 
          RowBox[{"k3", " ", "\[Rule]", " ", "k4"}]}], ")"}], " ", "/.", " ", 
        
        RowBox[{"K1", " ", "\[Rule]", " ", "K3"}]}], " ", "/.", " ", 
       RowBox[{"k1", " ", "\[Rule]", " ", "k3"}]}], ")"}], " ", "/.", " ", 
     RowBox[{"K4", " ", "\[Rule]", " ", "K1"}]}], " ", "/.", " ", 
    RowBox[{"k4", " ", "\[Rule]", " ", "k1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5561000284767494`*^9, 3.5561000539622073`*^9}, {
  3.557358317617528*^9, 3.557358344800082*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", 
     "First"}], " ", "we", " ", "take", " ", "care", " ", "of", " ", "the", 
    " ", "delta", " ", "functions", " ", "to", " ", "put", " ", "them", " ", 
    "in", " ", "some", " ", "canonical", " ", 
    RowBox[{"form", " ", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}]}]], "Input",
 CellChangeTimes->{{3.550621605651754*^9, 3.5506216180736575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"term1", " ", "=", " ", 
   RowBox[{"integralans", "/.", " ", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", " ", "y_", ",", " ", "z_", ",", " ", "u_"}], "}"}], 
      "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "y"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"z", ",", "u"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y", ",", "u"}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "u"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y", ",", "z"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5506147770260515`*^9, 3.5506148465288496`*^9}, {
   3.5506216021417475`*^9, 3.550621626293128*^9}, 3.5506218518581376`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"term2", " ", "=", " ", 
   RowBox[{"term1", " ", "/.", " ", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_"}], "}"}], "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550614848511963*^9, 3.550614874901804*^9}, {
  3.5506218686640725`*^9, 3.5506218719515877`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "Now"}], ",", " ", 
    RowBox[{
    "we", " ", "multiply", " ", "with", " ", "the", " ", "external", " ", 
     "polarization", " ", 
     RowBox[{"vectors", " ", "**"}]}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"term3", " ", "=", " ", 
     RowBox[{
      RowBox[{"term2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "\[Mu]"}], "]"}], " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", " ", "\[Nu]"}], "]"}], "  ", 
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "\[Rho]"}], "]"}], " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "\[Sigma]"}], "]"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now", " ", "we", " ", "put", " ", "the",
      " ", "momenta", " ", "in", " ", "some", " ", "canonical", " ", 
     RowBox[{"notation", " ", "**", "**", "**"}]}], "*****)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"term4", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"term3", " ", "/.", " ", 
        RowBox[{
         RowBox[{"k1", "[", "x_", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "x"}], "]"}]}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"k2", "[", "y_", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"k", "[", 
         RowBox[{"2", ",", " ", "y"}], "]"}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"k3", "[", "z_", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"k", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.550615842819969*^9, 3.5506158892612505`*^9}, {
   3.5506160672107635`*^9, 3.5506161053372307`*^9}, {3.5506161523401127`*^9, 
   3.550616231650652*^9}, {3.550616954588122*^9, 3.5506169600013313`*^9}, {
   3.550621669547654*^9, 3.5506216823733873`*^9}, {3.5506217461175985`*^9, 
   3.550621755813153*^9}, {3.5506218019224367`*^9, 3.55062180634369*^9}, {
   3.5506219543953247`*^9, 3.5506219632998333`*^9}, {3.5506220005551243`*^9, 
   3.5506220046244993`*^9}, {3.550622105776582*^9, 3.550622107575788*^9}, 
   3.55062410247244*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", " ", "Some"}], " ", 
    "simple", " ", "checks", " ", "to", " ", "see", " ", "that", " ", "the", 
    " ", "indices", " ", "are", " ", 
    RowBox[{"balanced", " ", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Mu]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", " ", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Sigma]", ",", " ", "m___"}], "]"}]}], 
         "]"}], "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Rho]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Nu]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5506243724989123`*^9, 3.5506244727554607`*^9}, {
  3.550624609693145*^9, 3.5506246333486195`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367148752*^9, 
   3.559561370940363*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367148752*^9, 
   3.5595613709443626`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367148752*^9, 
   3.559561370949363*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367148752*^9, 
   3.559561370954364*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", " ", "If"}], " ", "there", " ", "is", 
     " ", "a", " ", "delta", " ", "function"}], ",", " ", 
    RowBox[{
    "simply", " ", "set", " ", "the", " ", "indices", " ", "equal", " ", "to",
      " ", "one", " ", "another"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"term5", " ", "=", " ", 
     RowBox[{"term4", " ", "//.", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"t1_", "[", 
         RowBox[{"x1_", ",", " ", "y_"}], "]"}], " ", 
        RowBox[{"t2_", "[", 
         RowBox[{"x2_", ",", " ", "z_"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y_", ",", "z_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"t1", "[", 
         RowBox[{"x1", ",", "y"}], "]"}], " ", 
        RowBox[{"t2", "[", 
         RowBox[{"x2", ",", "y"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.550622188518676*^9, 3.550622227073002*^9}, {
   3.5506223279695463`*^9, 3.5506223335855565`*^9}, 3.5506224008932657`*^9, {
   3.5506225963789234`*^9, 3.5506226016205325`*^9}, 3.5506234535515327`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Mu]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", " ", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Sigma]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Rho]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Nu]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}]}], "Input",
 CellChangeTimes->{{3.550624651827676*^9, 3.550624654681839*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367315762*^9, 3.559561371109372*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367315762*^9, 3.559561371113373*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367315762*^9, 3.5595613711173725`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367315762*^9, 3.559561371122373*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", " ", "Fix", " ", "any", " ", 
    "squares", " ", "if", " ", "they", " ", "have", " ", 
    RowBox[{"occured", " ", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"term6", " ", "=", " ", 
    RowBox[{"term5", " ", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"n_", ",", " ", "x_"}], "]"}], "^", "2"}], " ", 
      "\[RuleDelayed]", " ", "0"}]}]}], "  ", ";"}]}]], "Input",
 CellChangeTimes->{{3.5506224046911116`*^9, 3.5506224429642725`*^9}, {
  3.550622515229188*^9, 3.550622517330308*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{
    "replace", " ", "all", " ", "repeated", " ", "indices", " ", "with", " ", 
     "dot", " ", 
     RowBox[{"products", ".", " ", "We"}], " ", "have", " ", "to", " ", "use",
      " ", "the", " ", "e"}], ",", "k", ",", " ", 
    RowBox[{"dot", " ", "products", " ", 
     RowBox[{"separately", ".", " ", "If"}], " ", "we", " ", "try", " ", 
     "and", " ", "capture", " ", "everything", " ", "in", " ", "one", " ", 
     "pattern"}], ",", " ", 
    RowBox[{
     RowBox[{"as", " ", "in", "\[IndentingNewLine]", 
      RowBox[{"t1_", "[", 
       RowBox[{"x1_", ",", " ", "y_"}], "]"}], " ", 
      RowBox[{"t2_", "[", 
       RowBox[{"x2_", ",", " ", "y_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"t1", "[", "x1", "]"}], ",", " ", 
       RowBox[{"t2", "[", "x2", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
    "it", " ", "leads", " ", "to", " ", "trouble", " ", "since", " ", "other",
      " ", "functions", " ", "also", " ", "match", " ", "the", " ", "$t$"}]}],
    " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5506225047201605`*^9, 3.5506225270728655`*^9}, {
  3.550622707017419*^9, 3.55062274229292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term7", " ", "=", " ", 
    RowBox[{"term6", " ", "//.", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"e", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "x1", "]"}], ",", " ", 
          RowBox[{"e", "[", "x2", "]"}]}], "]"}]}], " ", ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "x1", "]"}], ",", " ", 
          RowBox[{"k", "[", "x2", "]"}]}], "]"}]}], " ", ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "x1", "]"}], ",", " ", 
          RowBox[{"k", "[", "x2", "]"}]}], "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5506224988701506`*^9, 3.5506225041429596`*^9}, 
   3.55062260609774*^9, {3.5506226998102064`*^9, 3.5506227643102336`*^9}, 
   3.550626130261722*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.5506220748517356`*^9, 3.550622114870205*^9}, 
   3.550622495126144*^9, 3.5506275343118773`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Now", " ", 
    RowBox[{"simplifications", " ", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"termsim1", "=", " ", 
    RowBox[{
     RowBox[{"term7", "/.", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "n_", "]"}], ",", " ", 
         RowBox[{"k", "[", "n_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       "0"}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "m_", "]"}], ",", " ", 
        RowBox[{"e", "[", "m_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
      "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550617975613281*^9, 3.5506180346863227`*^9}, 
   3.550618278484977*^9, {3.55062757642422*^9, 3.550627585706236*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", " ", "finally", " ", "set", " ", 
    "capital", " ", "K", " ", "to", " ", "small", " ", "k", " ", "to", " ", 
    "standardize", " ", "notation"}], " ", "*****)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"termsim1", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"termsim1", "/.", " ", 
       RowBox[{"K1", " ", "\[Rule]", "  ", 
        RowBox[{"k", "[", "1", "]"}]}]}], " ", "/.", " ", 
      RowBox[{"K2", " ", "\[Rule]", "  ", 
       RowBox[{"k", "[", "2", "]"}]}]}], " ", "/.", " ", 
     RowBox[{"K3", " ", "\[Rule]", "  ", 
      RowBox[{"k", "[", "3", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550618520917183*^9, 3.5506185542330885`*^9}, {
  3.5506276014430175`*^9, 3.5506276086117115`*^9}, {3.550735055503439*^9, 
  3.550735062540841*^9}, {3.5560919720999513`*^9, 3.5560919762531886`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Copied", " ", "definitions", " ", "from",
     " ", "the", " ", "other", " ", "file", " ", 
    RowBox[{"spinoralgebra", ".", "nb"}]}], " ", "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dl", "[", 
       RowBox[{"b", ",", "a"}], "]"}]}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlm", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"dlm", "[", 
      RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dl", "[", 
     RowBox[{"a_", ",", " ", "a_"}], "]"}], " ", ":=", " ", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlm", "[", 
     RowBox[{"m_", ",", " ", "m_"}], "]"}], " ", ":=", " ", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"k", "[", "m", "]"}]}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removemixed", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dlm", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "k", "]"}]}], "]"}], " ", "\[Rule]", " ", 
      RowBox[{"I", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"lb", "[", "j", "]"}], ",", " ", 
            RowBox[{"lb", "[", "k", "]"}]}], "]"}]}], ")"}], "/", "Ep"}]}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"identifymom", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "}"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "j", "]"}]}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "k", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "k", "]"}]}], "]"}]}]}], "\[RuleDelayed]", " ", 
      RowBox[{"2", "  ", "Ep", " ", 
       RowBox[{"kn", "[", "i", "]"}]}]}], " ", "}"}]}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"removebarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"lb", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], "  ", ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"identifymom", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "}"}], "]"}], " ", ":=",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}]}], "  ", "+", " ", 
        RowBox[{
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "k", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "k", "]"}]}], "]"}]}]}], "\[RuleDelayed]", " ", 
       
       RowBox[{"2", "  ", "Ep", " ", 
        RowBox[{"kn", "[", "i", "]"}]}]}], " ", "}"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"removemixedidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removemixed", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"removebarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removebarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removeunbarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"identifymomidents", " ", "=", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Map", "[", 
        RowBox[{"identifymom", ",", " ", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"dotreplace", " ", ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "i_", "]"}], ",", " ", 
         RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", "  ", 
       
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", 
         RowBox[{"k", "[", "j", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "i_", "]"}], ",", " ", 
         RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", 
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}], "]"}]}]}], ",", " ", 
      
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "i_", "]"}], ",", " ", 
         RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"k", "[", "i", "]"}], 
            RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], "\[Equal]", 
             RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}], " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
            ")"}]}], " ", ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}],
            " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}],
            " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
            ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}]}], 
         "]"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", " ",
      "End", " ", "Copying", " ", "from", " ", 
     RowBox[{"spinoralgebra", ".", 
      RowBox[{
      "nb", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}]}], 
    "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Set", " ", "Helicities"}], ",", " ", 
     RowBox[{"and", " ", "find", " ", "final", " ", "answers"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", "1"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.550618354308589*^9, 3.5506183611499586`*^9}, {
  3.5506185070933924`*^9, 3.550618507300404*^9}, {3.5506186729928813`*^9, 
  3.5506187149822826`*^9}, {3.550628336525201*^9, 3.550628339923395*^9}, {
  3.5506539617085032`*^9, 3.5506539617455053`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"simp2", " ", "=", " ", 
   RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simp3", " ", "=", " ", 
   RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simp4", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
     RowBox[{"Ep", " ", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ansmmpfree", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", "simp4", " ", 
   RowBox[{"(*", 
    RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.550113455594701*^9, 3.5501134628580527`*^9}, {
   3.5501135023751507`*^9, 3.5501135032581973`*^9}, 3.550115967714241*^9, {
   3.5501266489372177`*^9, 3.550126655136546*^9}, {3.5506183484946704`*^9, 
   3.5506183820897083`*^9}, {3.550627621780465*^9, 3.5506276225975113`*^9}, {
   3.5506282955395765`*^9, 3.550628310820983*^9}, {3.550630283366434*^9, 
   3.5506302838188353`*^9}, {3.550786912686061*^9, 3.5507869167682943`*^9}, {
   3.5560919385880346`*^9, 3.55609194235425*^9}, 3.556091996117325*^9, {
   3.556098915698102*^9, 3.556098916513149*^9}, {3.5560996229945574`*^9, 
   3.5560996256207075`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.550628312427786*^9, 3.5506302937248526`*^9, {3.550654014212186*^9, 
   3.550654039321203*^9}, 3.5506744239078693`*^9, 3.550674648166139*^9, 
   3.5507079793931427`*^9, 3.5507350818175306`*^9, {3.55078690043836*^9, 
   3.5507869174053307`*^9}, 3.550787515926564*^9, 3.550788046877933*^9, 
   3.556090325217755*^9, {3.5560919257883024`*^9, 3.5560919449864006`*^9}, {
   3.556091987264818*^9, 3.5560919993475094`*^9}, 3.556092066984378*^9, 
   3.5560925073875675`*^9, 3.5560940098805056`*^9, 3.5560963493603163`*^9, 
   3.556098919710332*^9, {3.556099613023987*^9, 3.556099625977728*^9}, 
   3.55610008740912*^9, 3.55735877572373*^9, 3.5573589124395494`*^9, {
   3.557399074275578*^9, 3.5573990904455028`*^9}, 3.5573991929413652`*^9, 
   3.557399278278246*^9, 3.5573993973520565`*^9, 3.5573998137078714`*^9, 
   3.5573998933804283`*^9, 3.5573999850576715`*^9, 3.5574002280575705`*^9, 
   3.557400448041153*^9, 3.559558232504854*^9, 3.5595585670379887`*^9, 
   3.559559367759787*^9, 3.5595613715453973`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}], "^", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}], " ", ",", " ", 
      RowBox[{"k", "[", "3", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5561120742817297`*^9, 3.5561120833892508`*^9}, {
  3.556112123886567*^9, 3.556112160050636*^9}, {3.5561122385791273`*^9, 
  3.5561122409532633`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.556112161124697*^9, 3.556112242440348*^9, 3.5573587758027344`*^9, 
   3.557358912463551*^9, {3.5573990743625827`*^9, 3.5573990904705043`*^9}, 
   3.557399192966367*^9, 3.5573992783002477`*^9, 3.5573993974070597`*^9, 
   3.5573998138148775`*^9, 3.5573998933974295`*^9, 3.5573999949012346`*^9, 
   3.5574002280755715`*^9, 3.557400448060154*^9, 3.559558232533856*^9, 
   3.5595593679167967`*^9, 3.559561371560398*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"From", " ", "here"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "see", " ", "how", " ", "to", " ", "rewrite", " ", 
    "the", " ", "answer"}]}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.5561121946476145`*^9, 3.556112203049095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ansmmpfreerewritten", " ", "=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"dl", "[", 
        RowBox[{
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "1", "]"}]}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"k", "[", "1", "]"}]}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}], " ", ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"k", "[", "1", "]"}], "2"], "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"mmpremainder", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ansmmpfree", "-", "ansmmpfreerewritten"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.556112209316454*^9, 3.556112307261056*^9}, {
  3.5561123962891483`*^9, 3.556112401651455*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.556112284812772*^9, 3.5561123078160877`*^9}, {
   3.556112396754174*^9, 3.5561124019524717`*^9}, 3.557358775822736*^9, 
   3.557358912483552*^9, {3.5573990743995852`*^9, 3.5573990904935055`*^9}, 
   3.557399192988368*^9, 3.5573992783292494`*^9, 3.5573993974330616`*^9, 
   3.5573998138768806`*^9, 3.55739989341143*^9, 3.5573999975173845`*^9, 
   3.557400228087572*^9, 3.5574004480731544`*^9, 3.5595582325388565`*^9, 
   3.5595590782172265`*^9, 3.5595593680068016`*^9, 3.559561371569399*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "2", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], 
  RowBox[{"64", " ", 
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "3", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}]}]]], "Output",
 CellChangeTimes->{{3.556112284812772*^9, 3.5561123078160877`*^9}, {
   3.556112396754174*^9, 3.5561124019524717`*^9}, 3.557358775822736*^9, 
   3.557358912483552*^9, {3.5573990743995852`*^9, 3.5573990904935055`*^9}, 
   3.557399192988368*^9, 3.5573992783292494`*^9, 3.5573993974330616`*^9, 
   3.5573998138768806`*^9, 3.55739989341143*^9, 3.5573999975173845`*^9, 
   3.557400228087572*^9, 3.5574004480731544`*^9, 3.5595582325388565`*^9, 
   3.5595590782172265`*^9, 3.5595593680068016`*^9, 3.559561371602401*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{
   "*", " ", "This", " ", "remainder", " ", "can", " ", "be", " ", "written", 
    " ", "as", " ", "a", " ", "purely", " ", "analytic", " ", 
    RowBox[{"term", " ", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5561123549547834`*^9, 3.5561123631552525`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.55011350420625*^9, 3.5501135310325494`*^9}, {
   3.550618372107758*^9, 3.550618389225099*^9}, 3.550628294556775*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"All", " ", "Minus", " ", "Helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp2", " ", "=", " ", 
     RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"simp3", " ", "=", " ", 
     RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp4", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
       
       RowBox[{"Ep", " ", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ansmmmfree", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"simp4", "/.", 
      RowBox[{"\[Alpha]", " ", "\[Rule]", " ", "1"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550628326072603*^9, 3.550628368251669*^9}, {
  3.550629306858571*^9, 3.5506293071861715`*^9}, {3.550630287328841*^9, 
  3.550630287828042*^9}, {3.550786935803383*^9, 3.5507869380855136`*^9}, {
  3.556098930498949*^9, 3.556098931338997*^9}, {3.556099630857007*^9, 
  3.5560996344452124`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "2", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "3", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"k", "[", "2", "]"}]]}], "-", 
     FractionBox["1", 
      RowBox[{"k", "[", "3", "]"}]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], "4"]]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.550628372432476*^9, 3.5506284117660294`*^9, 3.550629309635376*^9, 
   3.5506302994188623`*^9, 3.5506540539925995`*^9, 3.5506746519201384`*^9, 
   3.5507079871949325`*^9, 3.550735094768028*^9, 3.5507869390225673`*^9, 
   3.556090331729127*^9, {3.556092069162503*^9, 3.55609207942909*^9}, 
   3.556092516538091*^9, 3.556094022531229*^9, 3.556096352624503*^9, 
   3.556098934632185*^9, 3.556099635188255*^9, 3.5561000906753073`*^9, 
   3.5573587763227644`*^9, 3.5573589128415728`*^9, {3.557399074679601*^9, 
   3.557399093452675*^9}, 3.5573991957565265`*^9, 3.55739928079539*^9, 
   3.557399405135502*^9, 3.5573998210682917`*^9, 3.557399896828625*^9, 
   3.5574000115821886`*^9, 3.5574002284355917`*^9, 3.5574004484401755`*^9, 
   3.5595591874594746`*^9, 3.5595593683558216`*^9, 3.559561371918419*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Plus", " ", "Minus", " ", "Minus", " ", "Helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp2", " ", "=", " ", 
     RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"simp3", " ", "=", " ", 
     RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp4", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
       
       RowBox[{"Ep", " ", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"anspmmfree", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"simp4", "/.", 
      RowBox[{"\[Alpha]", " ", "\[Rule]", " ", "1"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5506283926829376`*^9, 3.5506284300096836`*^9}, {
  3.550630290698447*^9, 3.550630291166448*^9}, {3.550786949225151*^9, 
  3.550786951186263*^9}, {3.5560989428246536`*^9, 3.556098943696704*^9}, {
  3.556099639729514*^9, 3.55609964262868*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.5506284025375013`*^9, 3.5506284325229735`*^9}, 
   3.550630302663668*^9, 3.550654067164137*^9, 3.550678800791362*^9, 
   3.550708017619438*^9, 3.5507351240628223`*^9, 3.5507869519023037`*^9, 
   3.5560903400036*^9, 3.5560920708816013`*^9, 3.5560925228024497`*^9, 
   3.556094026764471*^9, 3.556096356821743*^9, 3.5560989458828287`*^9, 
   3.5560996433817234`*^9, 3.556100093587474*^9, 3.5573587766037807`*^9, 
   3.5573589131505904`*^9, {3.5573990747596054`*^9, 3.5573990941897173`*^9}, 
   3.5573991965985746`*^9, 3.5573992813234205`*^9, 3.5573994083706875`*^9, 
   3.5573998245004883`*^9, 3.557399897880686*^9, 3.55740022891562*^9, 
   3.5574004487501936`*^9, 3.5595593177429266`*^9, 3.5595593686198363`*^9, 
   3.559561372175433*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "These"}], " ", "are", " ", "our", " ", "final", " ", 
    "answers"}], ","}], " ", "*****)"}]], "Input",
 CellChangeTimes->{{3.55061873398158*^9, 3.5506187507273154`*^9}, {
   3.5506282821403413`*^9, 3.550628283701431*^9}, {3.5506285247592316`*^9, 
   3.5506285302485456`*^9}, 3.5560916432561426`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "Lets"}], " ", "look", " ", "at", " ", 
    "anspmmfree", " ", "a", " ", "little", " ", "more", " ", "by", " ", 
    "\"\<stripping off the polarization vectors\>"}], "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"anspmmnopols", " ", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", "anspmmfree", " ", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{"k", "[", "2", "]"}], " ", 
       RowBox[{"k", "[", "3", "]"}], 
       SuperscriptBox[
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "2", "]"}], ",", 
          RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", "/", 
        SuperscriptBox[
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "2", "]"}]}], "]"}], "4"]}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550678696196785*^9, 3.550678714107607*^9}, {
   3.5506787551679554`*^9, 3.5506787556339817`*^9}, 3.55067880722573*^9, {
   3.5560940675538044`*^9, 3.556094069788932*^9}, {3.556095484661858*^9, 
   3.556095491412244*^9}, {3.5560955278913307`*^9, 3.5560955354037604`*^9}, 
   3.556096362498068*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "64"]}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "4"], " ", 
   RowBox[{"k", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "3"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "5"], "64"], "-", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "4"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "2"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "4"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["3", "64"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "4"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "5"], "64"]}]], "Output",
 CellChangeTimes->{{3.5506788024924593`*^9, 3.550678807891768*^9}, 
   3.55609036743417*^9, 3.556092084203363*^9, 3.5560925356531844`*^9, 
   3.556094030114663*^9, 3.556094071344021*^9, 3.5560954921972895`*^9, 
   3.556095535870787*^9, 3.55609636953747*^9, 3.5560989926685047`*^9, 
   3.5560996520722203`*^9, 3.55610009789472*^9, 3.557358776627782*^9, 
   3.5573589131745915`*^9, {3.557399074796608*^9, 3.5573990943527265`*^9}, 
   3.557399197113604*^9, 3.5573992813574224`*^9, 3.5573994088837166`*^9, 
   3.557399825318535*^9, 3.5573998983547125`*^9, 3.5574002289276204`*^9, 
   3.557400448763194*^9, {3.55955934578353*^9, 3.559559368628837*^9}, 
   3.5595613721994348`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "All"}], " ", "the", " ", "terms", " ", "are", " ", 
    "analytic", " ", "in", " ", "at", " ", "least", " ", "two", " ", "of", 
    " ", "the", " ", "momenta"}], ",", " ", 
   RowBox[{
   "so", " ", "we", " ", "obtain", " ", "a", " ", "delta", " ", "function", 
    " ", "by", " ", "Fourier", " ", "transforming", " ", "to", " ", 
    "position", " ", 
    RowBox[{"space", "."}]}]}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.550678810126896*^9, 3.5506788651360426`*^9}, {
  3.556091647811403*^9, 3.556091691979929*^9}, {3.5561001483476057`*^9, 
  3.556100162296404*^9}, {3.5595581427727222`*^9, 3.5595581440897975`*^9}}]
},
WindowSize->{782, 430},
WindowMargins->{{0, Automatic}, {0, Automatic}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[580, 21, 3199, 72, 692, "Input"],
Cell[3782, 95, 452, 12, 43, "Input"],
Cell[4237, 109, 187, 4, 43, "Input"],
Cell[CellGroupData[{
Cell[4449, 117, 1492, 32, 98, "Input"],
Cell[5944, 151, 1443, 32, 68, "Output"]
}, Open  ]],
Cell[7402, 186, 375, 7, 71, "Input"],
Cell[CellGroupData[{
Cell[7802, 197, 321, 7, 43, "Input"],
Cell[8126, 206, 719, 11, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8882, 222, 771, 19, 71, "Input"],
Cell[9656, 243, 683, 15, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10376, 263, 3277, 96, 317, "Input"],
Cell[13656, 361, 3174, 94, 269, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16867, 460, 120, 2, 43, "Input"],
Cell[16990, 464, 238, 3, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17265, 472, 22673, 625, 2131, "Input"],
Cell[39941, 1099, 20992, 621, 1614, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60970, 1725, 156882, 4424, 14854, "Input"],
Cell[217855, 6151, 152410, 4420, 11771, "Output"]
}, Open  ]],
Cell[370280, 10574, 283, 6, 43, "Input"],
Cell[370566, 10582, 1270, 31, 98, "Input"],
Cell[371839, 10615, 816, 20, 71, "Input"],
Cell[372658, 10637, 728, 18, 43, "Input"],
Cell[373389, 10657, 469, 12, 43, "Input"],
Cell[373861, 10671, 684, 14, 43, "Input"],
Cell[374548, 10687, 2250, 63, 179, "Input"],
Cell[376801, 10752, 261, 6, 71, "Input"],
Cell[CellGroupData[{
Cell[377087, 10762, 988, 16, 43, "Input"],
Cell[378078, 10780, 75843, 1668, 4438, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453958, 12453, 4462, 120, 368, "Input"],
Cell[458423, 12575, 3931, 106, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462391, 12686, 1091, 27, 152, "Input"],
Cell[463485, 12715, 89731, 2124, 6178, "Output"]
}, Open  ]],
Cell[553231, 14842, 622, 16, 152, "Input"],
Cell[CellGroupData[{
Cell[553878, 14862, 767, 15, 71, "Input"],
Cell[554648, 14879, 1329, 31, 106, "Output"]
}, Open  ]],
Cell[555992, 14913, 660, 17, 152, "Input"],
Cell[CellGroupData[{
Cell[556677, 14934, 491, 11, 71, "Input"],
Cell[557171, 14947, 1120, 28, 106, "Output"]
}, Open  ]],
Cell[558306, 14978, 667, 17, 125, "Input"],
Cell[CellGroupData[{
Cell[558998, 14999, 565, 13, 71, "Input"],
Cell[559566, 15014, 4308, 120, 389, "Output"]
}, Open  ]],
Cell[563889, 15137, 656, 17, 125, "Input"],
Cell[CellGroupData[{
Cell[564570, 15158, 561, 13, 71, "Input"],
Cell[565134, 15173, 4306, 120, 389, "Output"]
}, Open  ]],
Cell[569455, 15296, 644, 15, 125, "Input"],
Cell[CellGroupData[{
Cell[570124, 15315, 498, 11, 71, "Input"],
Cell[570625, 15328, 940, 24, 61, "Output"]
}, Open  ]],
Cell[571580, 15355, 582, 12, 98, "Input"],
Cell[572165, 15369, 486, 9, 71, "Input"],
Cell[572654, 15380, 369, 9, 98, "Input"],
Cell[573026, 15391, 790, 19, 98, "Input"],
Cell[573819, 15412, 528, 11, 125, "Input"],
Cell[574350, 15425, 1048, 27, 98, "Input"],
Cell[575401, 15454, 447, 11, 43, "Input"],
Cell[575851, 15467, 2267, 53, 233, "Input"],
Cell[CellGroupData[{
Cell[578143, 15524, 2998, 83, 422, "Input"],
Cell[581144, 15609, 1007, 14, 42, "Output"],
Cell[582154, 15625, 1009, 14, 42, "Output"],
Cell[583166, 15641, 1007, 14, 42, "Output"],
Cell[584176, 15657, 1007, 14, 42, "Output"]
}, Open  ]],
Cell[585198, 15674, 1234, 30, 206, "Input"],
Cell[CellGroupData[{
Cell[586457, 15708, 2451, 73, 341, "Input"],
Cell[588911, 15783, 822, 12, 42, "Output"],
Cell[589736, 15797, 822, 12, 42, "Output"],
Cell[590561, 15811, 824, 12, 42, "Output"],
Cell[591388, 15825, 822, 12, 42, "Output"]
}, Open  ]],
Cell[592225, 15840, 656, 17, 98, "Input"],
Cell[592884, 15859, 1351, 31, 233, "Input"],
Cell[594238, 15892, 1565, 43, 152, "Input"],
Cell[595806, 15937, 163, 2, 71, "Input"],
Cell[595972, 15941, 915, 24, 98, "Input"],
Cell[596890, 15967, 948, 21, 152, "Input"],
Cell[597841, 15990, 13515, 372, 1556, "Input"],
Cell[CellGroupData[{
Cell[611381, 16366, 1532, 33, 179, "Input"],
Cell[612916, 16401, 2864, 73, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[615817, 16479, 1547, 44, 133, "Input"],
Cell[617367, 16525, 932, 23, 42, "Output"]
}, Open  ]],
Cell[618314, 16551, 299, 7, 71, "Input"],
Cell[CellGroupData[{
Cell[618638, 16562, 1544, 44, 185, "Input"],
Cell[620185, 16608, 1602, 42, 70, "Output"],
Cell[621790, 16652, 1369, 35, 70, "Output"]
}, Open  ]],
Cell[623174, 16690, 330, 7, 71, "Input"],
Cell[623507, 16699, 165, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[623697, 16705, 1882, 50, 287, "Input"],
Cell[625582, 16757, 1807, 46, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627426, 16808, 1830, 49, 287, "Input"],
Cell[629259, 16859, 1911, 48, 75, "Output"]
}, Open  ]],
Cell[631185, 16910, 378, 8, 43, "Input"],
Cell[CellGroupData[{
Cell[631588, 16922, 1521, 39, 185, "Input"],
Cell[633112, 16963, 2634, 76, 205, "Output"]
}, Open  ]],
Cell[635761, 17042, 705, 14, 125, "Input"]
}
]
*)

(* End of internal cache information *)


==> mathematica_submission/tjjcorr_scalar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    553442,      15197]
NotebookOptionsPosition[    548420,      15048]
NotebookOutlinePosition[    548882,      15066]
CellTagsIndexPosition[    548839,      15063]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**"}], "*", "\[IndentingNewLine]", "This", " ", "Mathematica", " ", 
      "File", " ", "has", " ", "two", " ", 
      RowBox[{"parts", ".", " ", "\[IndentingNewLine]", "1"}]}], ")"}], " ", 
    "In", " ", "the", " ", "first", " ", "part"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "we", " ", "compute", " ", "the", "\[IndentingNewLine]", "T", " ", "J", 
      " ", "J", " ", "correlator", " ", "using", " ", "the", " ", "stress", 
      " ", "energy", " ", "tensor", " ", "of", " ", "a", " ", "conformally", 
      " ", "coupled", " ", 
      RowBox[{"scalar", ".", " ", "\[IndentingNewLine]", "Compute"}], " ", 
      "the", " ", "value", " ", "of"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "    ", "<", " ", 
     RowBox[{"T_", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
      RowBox[{"(", 
       RowBox[{"k_", "3"}], ")"}], " ", 
      RowBox[{"J_", "\\", "sigma"}], " ", 
      RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
      RowBox[{"(", "k2", ")"}]}], " ", ">", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{"with", " ", "k1"}], "+", "k2", "+", "k3"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
     "0.", "\[IndentingNewLine]", "\[IndentingNewLine]", "The", " ", 
      "magnitudes", " ", "of", " ", "the", " ", "momenta", " ", "are", " ", 
      "K1"}], " ", "=", " ", 
     RowBox[{"|", "k1", "|"}]}]}], " ", ",", " ", 
   RowBox[{"K2", " ", "=", " ", 
    RowBox[{"|", "k2", "|"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"K3", " ", "=", " ", 
    RowBox[{"|", "k3", "|", 
     RowBox[{
      RowBox[{".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "ip"}], 
      " ", "and", " ", "\[Eta]", " ", "are", " ", "counters", " ", 
      "eventually", " ", "set", " ", "to", " ", "unity"}]}]}], ",", "    ", 
   "\[IndentingNewLine]", "   ", 
   RowBox[{"useful", " ", "for", " ", "selecting", " ", "out", " ", 
    RowBox[{"terms", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.551047378646406*^9, 3.551047379478801*^9}, {
  3.551047417405418*^9, 3.551047589594051*^9}, {3.559557920275996*^9, 
  3.5595579823065443`*^9}, {3.5595580479943013`*^9, 3.5595580482783175`*^9}}],\


Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "\[IndentingNewLine]", "In"}], " ", "the", " ", "second", " ", "part", 
    " ", "of", " ", "this", " ", "file"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "switch", " ", "notations", " ", "to", " ", "the", " ", 
     "notation", " ", "of", " ", "the", " ", "paper"}], " ", "<", 
    RowBox[{"T", 
     RowBox[{"(", "k1", ")"}], " ", "j", 
     RowBox[{"(", "k2", ")"}], " ", "j", 
     RowBox[{"(", "k3", ")"}]}], ">", " ", 
    RowBox[{
    "and", " ", "simplify", " ", "the", " ", "answers", " ", "obtained", " ", 
     "using", " ", "the", " ", "spinor", " ", "helicity", " ", 
     RowBox[{"formalism", " ", "**", "**", "**", "**", "**", "**"}]}]}]}], 
  "******)"}]], "Input",
 CellChangeTimes->{{3.5595579841796513`*^9, 3.559557988933923*^9}, {
  3.55955805426866*^9, 3.5595580847314024`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
   RowBox[{"Not", "[", 
    RowBox[{"OrderedQ", "[", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5509190501912193`*^9, 3.5509190567497*^9}, {
  3.550919286890798*^9, 3.550919305110408*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], " ", ":=", " ", "3"}]], "Input",
 CellChangeTimes->{{3.550919729053197*^9, 3.550919736864609*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"tver", " ", "=", " ", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "\[Mu]", "]"}], " ", "-", " ", 
         RowBox[{"ip", " ", "\[Eta]", " ", 
          RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "\[Nu]", "]"}], " ", "+", " ", 
         RowBox[{"ip", " ", "\[Eta]", " ", 
          RowBox[{"k1", "[", "\[Nu]", "]"}]}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "\[Nu]", "]"}], " ", "-", " ", 
         RowBox[{"ip", " ", "\[Eta]", " ", 
          RowBox[{"k2", "[", "\[Nu]", "]"}]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", "[", "\[Mu]", "]"}], " ", "+", " ", 
         RowBox[{"ip", " ", "\[Eta]", " ", 
          RowBox[{"k1", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", " ", 
      RowBox[{
       RowBox[{"ip", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", "8"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"K3", "^", "2"}], " ", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k1", "[", "\[Mu]", "]"}], "+", " ", 
            RowBox[{"k2", "[", "\[Mu]", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k1", "[", "\[Nu]", "]"}], "+", 
            RowBox[{"k2", "[", "\[Nu]", "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550846455707697*^9, 3.55084653652594*^9}, {
   3.550846585862954*^9, 3.550846586387665*^9}, {3.5509518815553007`*^9, 
   3.550951891338996*^9}, {3.550952000673855*^9, 3.55095202171978*^9}, {
   3.5509526363953667`*^9, 3.550952697339261*^9}, {3.550952756641616*^9, 
   3.550952760440497*^9}, {3.550952817725811*^9, 3.550952847182302*^9}, {
   3.550953881305785*^9, 3.550953898039592*^9}, {3.550954260288958*^9, 
   3.550954261644319*^9}, {3.550954914708288*^9, 3.550954929761424*^9}, {
   3.551003366479405*^9, 3.551003367398451*^9}, 3.551047373383119*^9, {
   3.557384543994102*^9, 3.557384546974193*^9}}],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ip"}], " ", "\[Eta]", " ", 
        RowBox[{"k2", "[", "\[Mu]", "]"}]}], "+", 
       RowBox[{"p", "[", "\[Mu]", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ip", " ", "\[Eta]", " ", 
        RowBox[{"k1", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"p", "[", "\[Nu]", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ip", " ", "\[Eta]", " ", 
        RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
       RowBox[{"p", "[", "\[Mu]", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ip"}], " ", "\[Eta]", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
       RowBox[{"p", "[", "\[Nu]", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["ip", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"k2", "[", "\[Mu]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k1", "[", "\[Nu]", "]"}], "+", 
          RowBox[{"k2", "[", "\[Nu]", "]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.550846538783321*^9, 3.550846587075004*^9, 
  3.550847190353178*^9, 3.550917747675686*^9, 3.550919152817761*^9, 
  3.550919347321686*^9, 3.550919748700091*^9, 3.550920786885391*^9, 
  3.5509227903213863`*^9, 3.5509230247007027`*^9, 3.55092338908409*^9, 
  3.550923455252833*^9, 3.550924372773313*^9, 3.550924622919797*^9, 
  3.550954315789834*^9, 3.550954949866033*^9, 3.550995630974092*^9, 
  3.5509960077813787`*^9, 3.551002765558247*^9, 3.5510030137785673`*^9, 
  3.551016467235282*^9, 3.551047882156045*^9, 3.551088654890356*^9, 
  3.551801395194672*^9, 3.557384639287407*^9, 3.5573847306524887`*^9, 
  3.557398914844459*^9, 3.557399178455537*^9, 3.557399675248952*^9, 
  3.557399796272874*^9, 3.5573998770934963`*^9, 3.557400215681863*^9, 
  3.5595581629748774`*^9, 3.559558307658153*^9, 3.5595593636825542`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"jver", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"p", "[", "\[Rho]", "]"}]}], " ", "-", " ", 
     RowBox[{"ip", " ", "\[Eta]", " ", 
      RowBox[{"k2", "[", "\[Rho]", "]"}]}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"p", "[", "\[Sigma]", "]"}]}], " ", "+", " ", 
     RowBox[{"ip", " ", "\[Eta]", " ", 
      RowBox[{"k1", "[", "\[Sigma]", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5509528681883917`*^9, 3.5509529250794487`*^9}, {
  3.55095426889357*^9, 3.550954272517605*^9}, {3.5509549352968607`*^9, 
  3.5509549390006123`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "ip"}], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"p", "[", "\[Rho]", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"ip", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"p", "[", "\[Sigma]", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.55095431976855*^9, 3.550954953205469*^9, 
  3.550995631015306*^9, 3.5509960078305693`*^9, 3.551002767491184*^9, 
  3.551003013814687*^9, 3.5510164672711563`*^9, 3.5510478821904507`*^9, 
  3.5510886549318247`*^9, 3.551801395271487*^9, 3.557384639327386*^9, 
  3.557384730720364*^9, 3.5573989149934673`*^9, 3.557399178501539*^9, 
  3.5573996752599525`*^9, 3.5573997962838745`*^9, 3.5573998771034975`*^9, 
  3.5574002156978636`*^9, 3.5595581630058794`*^9, 3.5595583103073044`*^9, 
  3.5595593636925545`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"list", " ", "the", " ", "integrals", " ", "of", " ", 
   RowBox[{"p", ".", " ", "Obtained"}], " ", "from", " ", "the", " ", "file", 
   " ", 
   RowBox[{"Davydychev3", ".", "nb"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5508466192311497`*^9, 3.550846628230219*^9}, {
   3.5591406641361628`*^9, 3.559140672348365*^9}, 3.5591411387682247`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I0", " ", "=", " ", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", "K3"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5509213757045918`*^9, 3.550921384709526*^9}, {
  3.550922756915263*^9, 3.550922757250678*^9}, {3.550953040991845*^9, 
  3.550953046012911*^9}}],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"8", " ", "K1", " ", "K2", " ", "K3"}]]], "Output",
 CellChangeTimes->{3.550921385519352*^9, 3.5509227578878736`*^9, 
  3.5509227954535217`*^9, 3.550923024966832*^9, 3.550923389350724*^9, 
  3.550923455353071*^9, 3.5509243728692102`*^9, 3.5509246232030687`*^9, 
  3.550954323292791*^9, 3.550954958605304*^9, 3.550995631071991*^9, 
  3.550996007892432*^9, 3.5510027699664803`*^9, 3.551003013892683*^9, 
  3.551016467401781*^9, 3.551047882257082*^9, 3.5510886550900793`*^9, 
  3.5518013953566*^9, 3.5573846393798027`*^9, 3.557384730870042*^9, 
  3.5573989150154686`*^9, 3.5573991785285406`*^9, 3.5573996752709527`*^9, 
  3.557399796298875*^9, 3.557399877118498*^9, 3.5574002157158647`*^9, 
  3.5595581630478816`*^9, 3.5595583144325404`*^9, 3.5595593637045555`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I1", "[", "\[Mu]_", "]"}], " ", "=", " ", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "K2"}], " ", 
       RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
      RowBox[{"K1", " ", 
       RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"(", 
     RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.550921327272849*^9, 3.550921333511133*^9}, {
   3.5509213637283077`*^9, 3.550921388998691*^9}, {3.550953447619915*^9, 
   3.550953453595399*^9}, 3.550954300756888*^9, {3.5509548133076973`*^9, 
   3.55095481407561*^9}, 3.551002772692889*^9, 3.551002876170332*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Eta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "K2"}], " ", 
      RowBox[{"k1", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"K1", " ", 
      RowBox[{"k2", "[", "\[Mu]", "]"}]}]}], ")"}]}], 
  RowBox[{"8", " ", "K1", " ", "K2", " ", "K3", " ", 
   RowBox[{"(", 
    RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.551002877225371*^9, 3.5510030139279757`*^9, 
  3.551016467442398*^9, 3.5510478823109617`*^9, 3.551088655127535*^9, 
  3.551801395417214*^9, 3.557384639416507*^9, 3.5573847309229403`*^9, 
  3.55739891503347*^9, 3.557399178549542*^9, 3.5573996752809534`*^9, 
  3.5573997963118763`*^9, 3.557399877130499*^9, 3.557400215727865*^9, 
  3.5595581630628824`*^9, 3.5595583158146195`*^9, 3.559559363715556*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I2", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"16", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.5508470780454273`*^9, 3.550847095605094*^9}, {
   3.550953461278922*^9, 3.550953463552375*^9}, 3.5509535060386877`*^9, 
   3.550954339306856*^9, {3.5509548100289793`*^9, 3.550954810844445*^9}, 
   3.5510027808179913`*^9, 3.551002885378729*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.551002887158317*^9, 3.551003013981639*^9, 
  3.551016467489745*^9, 3.551047882360312*^9, 3.551088655179275*^9, 
  3.551801395467609*^9, 3.55738463946222*^9, 3.557384730973836*^9, 
  3.557398915144476*^9, 3.557399178576544*^9, 3.5573996752929544`*^9, 
  3.5573997963308773`*^9, 3.557399877239505*^9, 3.557400215743866*^9, 
  3.559558163113886*^9, 3.5595583174907155`*^9, 3.559559363726557*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I3", "[", 
   RowBox[{"\[Mu]_", ",", " ", "\[Nu]_", ",", " ", "\[Rho]_"}], "]"}], " ", 
  "=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[Eta]", " ", 
      RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
      RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
      RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}], "-", 
   FractionBox[
    RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}]}]], "Input",
 CellChangeTimes->{{3.550847099818925*^9, 3.5508471286815968`*^9}, {
   3.550953469048936*^9, 3.550953500553298*^9}, 3.550954362437566*^9, {
   3.550954805108889*^9, 3.550954805552602*^9}, 3.551002788583197*^9, 
   3.551002856253254*^9, {3.55100294779742*^9, 3.551002949092607*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "\[Eta]", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "K1", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K2", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", "K3", " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "2"], " ", "\[Eta]", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{3.5510029615890503`*^9, 3.551003014158732*^9, 
  3.55101646758794*^9, 3.5510478824434147`*^9, 3.551088655256631*^9, 
  3.551801395534987*^9, 3.5573846395248137`*^9, 3.557384731091313*^9, 
  3.5573989164825525`*^9, 3.557399178721552*^9, 3.557399675337957*^9, 
  3.5573997963858805`*^9, 3.557399877289508*^9, 3.557400215883874*^9, 
  3.559558163258894*^9, 3.5595583193838234`*^9, 3.5595593637605586`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I4", "[", 
   RowBox[{
   "\[Mu]_", ",", " ", "\[Nu]_", ",", " ", "\[Rho]_", ",", " ", "\[Sigma]_"}],
    "]"}], " ", "=", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"15", " ", "K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"8", " ", "K1", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K1", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"29", " ", 
     SuperscriptBox["K1", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"8", " ", "K2", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"15", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", "K1", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"32", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
    RowBox[{"128", " ", "K2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"17", " ", 
     SuperscriptBox["K1", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K1", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]]}]}]], "Input",
 CellChangeTimes->{{3.5508471334018908`*^9, 3.550847156795251*^9}, {
   3.550953476886382*^9, 3.5509534955757732`*^9}, 3.5509544312956963`*^9, {
   3.550954791856206*^9, 3.550954792777589*^9}, 3.550996002251789*^9, 
   3.551002808734647*^9, 3.551002987604206*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15", " ", "K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K1", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K1", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["K1", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", "K1", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"32", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"128", " ", "K2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", "K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"192", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"17", " ", 
    SuperscriptBox["K1", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K2", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K2", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "3"], " ", "K2", " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K2", "2"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "3"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K2", "4"], " ", "K3", " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K1", "2"], " ", "K2", " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "3"], " ", 
    SuperscriptBox["K3", "2"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K1", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", "K2", " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["K2", "2"], " ", 
    SuperscriptBox["K3", "3"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K1", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"K2", " ", 
    SuperscriptBox["K3", "4"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["K3", "5"], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}]]}]], "Output",
 CellChangeTimes->{{3.551002989756259*^9, 3.551003014730186*^9}, 
   3.5510164680272703`*^9, 3.5510478828627357`*^9, 3.5510886557164793`*^9, 
   3.5518013967278357`*^9, 3.557384639793947*^9, 3.557384731525525*^9, 
   3.5573989171945934`*^9, 3.5573991792045794`*^9, 3.55739967555997*^9, 
   3.5573997967589016`*^9, 3.5573998775635233`*^9, 3.5574002162028923`*^9, 
   3.5595581639879355`*^9, 3.559558323231044*^9, 3.5595593639295683`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tjj", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"tver", " ", "jver"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550847168072274*^9, 3.550847173414287*^9}, 
   3.5509177737669897`*^9, {3.550954555247764*^9, 3.5509545720794163`*^9}}],

Cell[BoxData[
 RowBox[{"pint1", " ", ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}], " ", 
      RowBox[{"p", "[", "c_", "]"}], " ", 
      RowBox[{"p", "[", "d_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "c_", "]"}], " ", 
      RowBox[{"p", "[", "d_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "a", ",", "c", ",", "d"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I4", "[", 
      RowBox[{"a", ",", "a", ",", "b", ",", "b"}], "]"}]}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.5509178001003027`*^9, 3.5509178712397547`*^9}, {
  3.5509180218447104`*^9, 3.5509180280892687`*^9}, {3.5509545933726997`*^9, 
  3.550954596560959*^9}, {3.550954681610146*^9, 3.550954684986908*^9}}],

Cell[BoxData[
 RowBox[{"pint2", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "b_", "]"}], 
      RowBox[{"p", "[", "c_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I3", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "a_", "]"}], 
      RowBox[{"p", "[", "c_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I3", "[", 
      RowBox[{"a", ",", "a", ",", "c"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5509178960951233`*^9, 3.550917935396264*^9}, {
  3.550918030106186*^9, 3.5509180332721367`*^9}, {3.550954600535778*^9, 
  3.550954602823266*^9}, {3.550954672456686*^9, 3.5509546765368834`*^9}}],

Cell[BoxData[
 RowBox[{"pint3", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "b_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I2", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "a_", "]"}], " ", 
      RowBox[{"p", "[", "a_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I2", "[", 
      RowBox[{"a", ",", "a"}], "]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5509179599398623`*^9, 3.550917978298532*^9}, {
  3.5509180361378613`*^9, 3.550918040904855*^9}, {3.550954607335085*^9, 
  3.550954610287099*^9}, {3.550954662616123*^9, 3.550954667008801*^9}}],

Cell[BoxData[
 RowBox[{"pint4", " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "a_", "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"I1", "[", "a", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"ip", "^", "4"}], " ", "\[Rule]", " ", "I0"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.550921411313485*^9, 3.5509214310526133`*^9}, {
  3.550922735285716*^9, 3.550922751563685*^9}, {3.550954614333898*^9, 
  3.5509546574044237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tjj1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"tjj", "/.", " ", "pint1"}], " ", "/.", " ", "pint2"}], " ", "/.",
       " ", "pint3"}], " ", "/.", " ", "pint4"}], " ", "/.", " ", 
    RowBox[{"ip", " ", "\[Rule]", " ", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550917874344146*^9, 3.550917877642728*^9}, {
   3.5509179821049023`*^9, 3.550917988944511*^9}, {3.550918335725658*^9, 
   3.550918339428958*^9}, 3.55091917774578*^9, 3.550919381676684*^9, 
   3.550919682209491*^9, 3.5509207705455313`*^9, {3.550954735990484*^9, 
   3.550954752293569*^9}, {3.550954852921934*^9, 3.550954855985503*^9}}],

Cell[BoxData[
 RowBox[{"contract", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "c_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"b_", ",", "c_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"a", ",", "a"}], "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"t_", "[", "a_", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"t", "[", "b", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"t_", "[", "b_", "]"}], " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", " ", 
     RowBox[{"t", "[", "a", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "[", "a_", "]"}], "^", "2"}], " ", "\[RuleDelayed]", " ", 
     
     RowBox[{"K1", "^", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k2", "[", "a_", "]"}], "^", "2"}], " ", "\[RuleDelayed]", " ", 
     
     RowBox[{"K2", "^", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", "[", "a_", "]"}], " ", 
      RowBox[{"k2", "[", "a_", "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K3", "^", "2"}], " ", "-", " ", 
        RowBox[{"K1", "^", "2"}], " ", "-", " ", 
        RowBox[{"K2", "^", "2"}]}], ")"}], "/", "2"}]}]}], " ", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.550920019458756*^9, 3.550920143844872*^9}, {
  3.5509245979134283`*^9, 3.550924612149809*^9}, {3.5509548888068*^9, 
  3.550954902844928*^9}, {3.551088599918292*^9, 3.551088600591556*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "final", " ", "result", " ", "for", " ", "the", " ", 
   "correlator", " ", "is", " ", "tjj2", " ", "below"}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.551047665592557*^9, 3.551047669583581*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tjjfinal", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", "tjj1", "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Eta]", "^", "2"}], " ", "\[RuleDelayed]", " ", "1"}], ",", 
       " ", 
       RowBox[{
        RowBox[{"\[Eta]", "^", "4"}], " ", "\[RuleDelayed]", " ", "1"}]}], 
      "}"}]}], "//.", " ", "contract"}], "  ", "//", "Simplify"}]}]], "Input",\

 CellChangeTimes->{{3.550918346857194*^9, 3.550918473107869*^9}, {
   3.550918507194086*^9, 3.5509185756374073`*^9}, 3.550918627444219*^9, {
   3.5509187281817513`*^9, 3.550918751540207*^9}, {3.550918812121669*^9, 
   3.550918912377904*^9}, {3.550919079321128*^9, 3.550919112162908*^9}, {
   3.55091941576588*^9, 3.550919456806376*^9}, 3.550919509667849*^9, {
   3.5509196669313707`*^9, 3.5509196743742113`*^9}, {3.550919820163752*^9, 
   3.550919846839336*^9}, {3.55091994730414*^9, 3.550919995192955*^9}, {
   3.5509200991920013`*^9, 3.550920100854549*^9}, 3.550920162641131*^9, {
   3.550954858929226*^9, 3.550954861977112*^9}, {3.5509551203578987`*^9, 
   3.550955138004816*^9}, {3.550995774165299*^9, 3.550995785014974*^9}, {
   3.551088596240693*^9, 3.5510886072413883`*^9}, 3.557384575877275*^9, 
   3.557384708886834*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "-", 
    RowBox[{"6", " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "4"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"12", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"6", " ", "K1", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"6", " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"14", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"20", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"16", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"18", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"6", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["K1", "6"], " ", "K2", " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", 
     SuperscriptBox["K2", "2"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "3"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "4"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "5"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"2", " ", "K1", " ", 
     SuperscriptBox["K2", "6"], " ", "K3", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "5"], " ", "K2", " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "4"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "5"], " ", 
     SuperscriptBox["K3", "2"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["K1", "4"], " ", "K2", " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "3"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
    RowBox[{"8", " ", "K1", " ", 
     SuperscriptBox["K2", "4"], " ", 
     SuperscriptBox["K3", "3"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K1", "3"], " ", "K2", " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["K1", "2"], " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", 
     SuperscriptBox["K2", "3"], " ", 
     SuperscriptBox["K3", "4"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["K1", "2"], " ", "K2", " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"10", " ", "K1", " ", 
     SuperscriptBox["K2", "2"], " ", 
     SuperscriptBox["K3", "5"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{"4", " ", "K1", " ", "K2", " ", 
     SuperscriptBox["K3", "6"], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["K1", "4"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["K2", "4"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"14", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"32", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"18", " ", "K1", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"18", " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "4"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", "K1", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"10", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"6", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"8", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"10", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"2", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"2", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "K2", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"K2", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["K1", "2"], "+", 
             SuperscriptBox["K2", "2"], "+", 
             RowBox[{"2", " ", "K1", " ", "K3"}], "+", 
             SuperscriptBox["K3", "2"]}], ")"}], " ", 
           RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Nu]", "]"}]}], "+", 
          RowBox[{"2", " ", "K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                RowBox[{"K1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "K2"}], "+", 
                   RowBox[{"2", " ", "K3"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["K2", "2"], " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["K1", "4"], " ", "K2", " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["K1", "3"], " ", 
        SuperscriptBox["K2", "2"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "3"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"4", " ", "K1", " ", 
        SuperscriptBox["K2", "4"], " ", "K3", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["K1", "3"], " ", "K2", " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["K1", "2"], " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"16", " ", "K1", " ", 
        SuperscriptBox["K2", "3"], " ", 
        SuperscriptBox["K3", "2"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["K1", "2"], " ", "K2", " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"20", " ", "K1", " ", 
        SuperscriptBox["K2", "2"], " ", 
        SuperscriptBox["K3", "3"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
       RowBox[{"8", " ", "K1", " ", "K2", " ", 
        SuperscriptBox["K3", "4"], " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["K1", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["K1", "2"], " ", 
              SuperscriptBox["K2", "2"]}], "+", 
             SuperscriptBox["K2", "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["K1", "3"], " ", "K3"}], "-", 
             SuperscriptBox["K3", "4"], "+", 
             RowBox[{"2", " ", "K1", " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K2", "2"], "-", 
                SuperscriptBox["K3", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["K2", "2"], " ", 
           RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "2"], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"2", " ", "K1", " ", "K3"}], "+", 
                SuperscriptBox["K3", "2"]}], ")"}], " ", 
              RowBox[{"k1", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{"2", " ", "K1", " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K3"}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "3"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["K1", "2"], " ", "K3"}], "+", 
                RowBox[{"4", " ", "K2", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                RowBox[{"K1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                   RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["K2", "2"], " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K1", "2"]}], "+", 
                RowBox[{"4", " ", "K1", " ", "K2"}], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"6", " ", "K1", " ", "K3"}], "+", 
                RowBox[{"4", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["K1", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["K1", "3"], " ", "K3"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["K1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["K2", "2"]}], "+", 
                RowBox[{"7", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "K1", " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["K2", "2"]}], "+", 
                RowBox[{"16", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Rho]", "]"}]}], "+", 
          RowBox[{"2", " ", "K1", " ", "K2", " ", "K3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["K1", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["K2", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["K2", "2"], " ", "K3"}], "+", 
             RowBox[{"6", " ", "K2", " ", 
              SuperscriptBox["K3", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["K3", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["K1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "K2"}], "+", 
                RowBox[{"9", " ", "K3"}]}], ")"}]}], "+", 
             RowBox[{"K1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["K2", "2"]}], "+", 
                RowBox[{"12", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Delta]", "[", 
            RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "K2", " ", 
        RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"K2", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["K1", "2"], "+", 
             SuperscriptBox["K2", "2"], "+", 
             RowBox[{"2", " ", "K1", " ", "K3"}], "+", 
             SuperscriptBox["K3", "2"]}], ")"}], " ", 
           RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
           RowBox[{"k2", "[", "\[Mu]", "]"}]}], "+", 
          RowBox[{"2", " ", "K1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "K3", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                RowBox[{"K1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "K2"}], "+", 
                   RowBox[{"2", " ", "K3"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["K2", "2"], " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "K1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K2", " ", "K3", " ", 
           RowBox[{"(", 
            RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["K1", "2"]}], "+", 
                SuperscriptBox["K2", "2"], "+", 
                RowBox[{"3", " ", "K2", " ", "K3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["K3", "2"]}], "+", 
                RowBox[{"3", " ", "K1", " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", 
                   RowBox[{"2", " ", "K3"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "2"], "+", 
                SuperscriptBox["K2", "2"], "-", 
                SuperscriptBox["K3", "2"]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"K1", "+", "K3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
              RowBox[{"k2", "[", "\[Sigma]", "]"}]}], "-", 
             RowBox[{"2", " ", "K2", " ", "K3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["K1", "3"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["K1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", "K3"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"K2", "+", "K3"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"K2", "+", 
                   RowBox[{"2", " ", "K3"}]}], ")"}]}], "+", 
                RowBox[{"K1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["K2", "2"]}], "+", 
                   RowBox[{"9", " ", "K2", " ", "K3"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["K3", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Delta]", "[", 
               RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"48", " ", "K1", " ", "K2", " ", "K3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"K1", "+", "K2", "+", "K3"}], ")"}], "4"]}], ")"}]}]], "Output",\

 CellChangeTimes->{{3.550918393966198*^9, 3.55091841194492*^9}, 
   3.5509184738015823`*^9, 3.550918576451274*^9, 3.5509186284738693`*^9, 
   3.5509187529727783`*^9, {3.550918827522778*^9, 3.550918913833439*^9}, {
   3.5509190989051933`*^9, 3.550919112931326*^9}, 3.550919392209632*^9, 
   3.550919423291573*^9, 3.550919463550846*^9, 3.550919511712357*^9, 
   3.550919674912054*^9, {3.550919826443727*^9, 3.5509198474923964`*^9}, 
   3.5509199981314898`*^9, {3.550920101446722*^9, 3.55092016335559*^9}, 
   3.550920787537219*^9, 3.550922860621561*^9, 3.55092302540633*^9, 
   3.550923389783978*^9, 3.5509234559203463`*^9, 3.5509243734210978`*^9, 
   3.55092462363876*^9, 3.5509550468225718`*^9, 3.5509551396425133`*^9, 
   3.550995631634049*^9, 3.5509957913056307`*^9, 3.5509960124093447`*^9, 
   3.551003018620204*^9, 3.551016471499228*^9, 3.551047886328364*^9, 
   3.551088659413064*^9, 3.551801402352186*^9, 3.557384643409136*^9, 
   3.5573847353777933`*^9, 3.5573989203997765`*^9, 3.5573991817577257`*^9, 
   3.5573996782851253`*^9, 3.5573997992540445`*^9, 3.557399880050666*^9, 
   3.5574002187040358`*^9, 3.5595581684881926`*^9, 3.559558347379425*^9, 
   3.55955936640571*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "final", " ", "result", " ", "for", " ", "the", " ", 
    "correlator", " ", "is", " ", "tjjfinal", " ", "above"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047639492797*^9, 3.5510476524569283`*^9}, 
   3.5573845946733513`*^9, 3.557384708920247*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", 
     RowBox[{"k1_", "\\", "sigma"}]}], " ", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{"k1", "[", "\[Sigma]", "]"}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550924376442637*^9, 3.550924418872848*^9}, {
   3.550955152014345*^9, 3.5509552000913773`*^9}, {3.550955343169705*^9, 
   3.550955347456246*^9}, {3.550995667114793*^9, 3.5509957008403807`*^9}, 
   3.5509958071982613`*^9, {3.550995851466601*^9, 3.550995852971023*^9}, {
   3.5510170425949907`*^9, 3.551017056504377*^9}, {3.551047767565978*^9, 
   3.551047769215571*^9}, 3.551088618299185*^9, 3.557384596411305*^9, 
   3.557384708923255*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.5509551932185383`*^9, 3.55095520328389*^9}, 
   3.550955349976255*^9, 3.550995633773531*^9, 3.550995703898633*^9, 
   3.550995808132552*^9, 3.5509958549125233`*^9, 3.550996012728311*^9, 
   3.551003018942278*^9, 3.551016471845089*^9, {3.551017047982305*^9, 
   3.551017057423177*^9}, 3.551047886667399*^9, 3.5510886598006983`*^9, 
   3.551801402728215*^9, 3.557384643653104*^9, 3.557384735736765*^9, 
   3.5573989207487965`*^9, 3.557399181910734*^9, 3.5573996784511347`*^9, 
   3.557399799426054*^9, 3.557399880210675*^9, 3.557400218864045*^9, 
   3.559558168598199*^9, 3.5595583535147758`*^9, 3.5595593665547185`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "k2_", "\\r", "ho"}], " ",
     "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.5510477914964743`*^9, 3.551047795766294*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{"k2", "[", "\[Rho]", "]"}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "  ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996796655429*^9, 3.550996799016715*^9}, {
   3.5510477710794497`*^9, 3.551047773687294*^9}, 3.551088622512021*^9, 
   3.5573846103945513`*^9, 3.557384708934786*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996804081485*^9, 3.5510030190398417`*^9, 
  3.551016471940105*^9, 3.551047886790291*^9, 3.5510886599131308`*^9, 
  3.551801402894577*^9, 3.557384643720256*^9, 3.557384735870534*^9, 
  3.557398920878804*^9, 3.557399182035742*^9, 3.5573996785551405`*^9, 
  3.55739979953106*^9, 3.557399880314681*^9, 3.5574002189650507`*^9, 
  3.5595581687102056`*^9, 3.559558361842252*^9, 3.559559366659724*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", 
     RowBox[{"k3_", "\\", "mu"}]}], " ", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047811269103*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "\[Mu]", "]"}], "+", " ", 
        RowBox[{"k2", "[", "\[Mu]", "]"}]}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996851321047*^9, 3.550996857277459*^9}, {
   3.551047820572831*^9, 3.5510478219169083`*^9}, 3.551088629014454*^9, 
   3.557384611628687*^9, 3.5573847089527063`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Nu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Nu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996858542117*^9, 3.5510030192568893`*^9, 
  3.551016472161294*^9, 3.551047887044489*^9, 3.5510886601581593`*^9, 
  3.551801403258607*^9, 3.5573846437744637`*^9, 3.557384736147801*^9, 
  3.557398921120818*^9, 3.557399182266755*^9, 3.557399679159175*^9, 
  3.5573997997310715`*^9, 3.5573998805106916`*^9, 3.5574002191640615`*^9, 
  3.559558168930218*^9, 3.5595583657204742`*^9, 3.559559366855736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "k3_", "\\n", "u"}], " ", 
    "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\\", "mu"}], "\\n", "u"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047839228073*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k1", "[", "\[Nu]", "]"}], "+", " ", 
        RowBox[{"k2", "[", "\[Nu]", "]"}]}], ")"}]}], "]"}], " ", "//.", " ", 
    "contract"}], "  ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996876788252*^9, 3.550996880515106*^9}, {
   3.551047844452673*^9, 3.551047845877639*^9}, 3.551088633060709*^9, 
   3.557384615860445*^9, 3.557384708969232*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"16", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k2", "[", "\[Sigma]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Rho]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K2", " ", 
   RowBox[{"k1", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", "K1", " ", 
   RowBox[{"k2", "[", "\[Mu]", "]"}], " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996885668351*^9, 3.551003019392852*^9, 
  3.551016472299021*^9, 3.551047887215164*^9, 3.551088660318516*^9, 
  3.5518014034580307`*^9, 3.5573846438416357`*^9, 3.557384736316674*^9, 
  3.5573989213028283`*^9, 3.557399182482767*^9, 3.5573996800162244`*^9, 
  3.557399799892081*^9, 3.557399880665701*^9, 3.5574002193230705`*^9, 
  3.5595581691052284`*^9, 3.5595583699477158`*^9, 3.5595593670077443`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Evaluate", " ", "\[IndentingNewLine]", "<", " ", 
    RowBox[{"T_", 
     RowBox[{"{", 
      RowBox[{"\\", "mu", "\\", "mu"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{"k_", "3"}], ")"}], " ", 
     RowBox[{"J_", "\\", "sigma"}], " ", 
     RowBox[{"(", "k1", ")"}], " ", "J_", "\\r", "ho", " ", 
     RowBox[{"(", "k2", ")"}]}], " ", ">"}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.551047681487276*^9, 3.551047746275537*^9}, {
  3.55104780649583*^9, 3.551047811269103*^9}, {3.5510478532530212`*^9, 
  3.55104786198958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"tjjfinal", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], "]"}], "//.", " ", 
    "contract"}], "   ", "//", "Simplify"}], " ", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.550996892972169*^9, 3.550996910407881*^9}, {
   3.551047866763433*^9, 3.551047868971649*^9}, 3.5510886395821857`*^9, 
   3.55738461870875*^9, 3.557384708985877*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"k1", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k1", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K1"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"k2", "[", "\[Rho]", "]"}], " ", 
    RowBox[{"k2", "[", "\[Sigma]", "]"}]}], 
   RowBox[{"8", " ", "K2"}]], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "K1", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "K2", " ", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Rho]", ",", "\[Sigma]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.550996911375766*^9, 3.551003019468856*^9, 
  3.551016472367773*^9, 3.551047887314405*^9, 3.551088660412277*^9, 
  3.551801403620582*^9, 3.5573846451236267`*^9, 3.557384736417211*^9, 
  3.557398921401834*^9, 3.557399182624775*^9, 3.5573996808782735`*^9, 
  3.5573997999780855`*^9, 3.5573998807467055`*^9, 3.557400219402076*^9, 
  3.559558169191233*^9, 3.5595583739809465`*^9, 3.5595593670827484`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.551801639095798*^9, 3.551801661596904*^9}, {
  3.5573997523123593`*^9, 3.557399785561261*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "k1", ",", "k2", ",", "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]",
    ",", "K1", ",", "K2", ",", "K3"}], "]"}]], "Input",
 CellChangeTimes->{{3.551802276859755*^9, 3.5518023003881283`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.557399053314379*^9, 3.557399055814522*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", " ", 
   "Simplification", " ", "Using", " ", "the", " ", "Spinor", " ", "Helicity",
    " ", 
   RowBox[{
   "Formalism", "\[IndentingNewLine]", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5595578935984697`*^9, 3.559557905043125*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"answrongnot", " ", "=", " ", 
    RowBox[{"Expand", "[", "tjjfinal", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.557399038932556*^9, 3.5573990435608215`*^9}, {
  3.557399085763235*^9, 3.557399086420273*^9}, {3.557399271720871*^9, 
  3.557399274119008*^9}, {3.557399379656045*^9, 3.557399391139702*^9}, {
  3.55739984253752*^9, 3.5573998631116967`*^9}, {3.5573999413631725`*^9, 
  3.5573999438873167`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**"}], "*", " ", "First"}], ",", " ", 
    RowBox[{"we", " ", "switch", " ", "the", " ", 
     RowBox[{"notation", " ", "**", "**", "**", "**", "**"}]}]}], 
   "******)"}]}]], "Input",
 CellChangeTimes->{{3.5573583455131235`*^9, 3.5573583516694756`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralans", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"answrongnot", " ", "/.", " ", 
           RowBox[{"K3", " ", "\[Rule]", " ", "K4"}]}], " ", "/.", " ", 
          RowBox[{"k3", " ", "\[Rule]", " ", "k4"}]}], ")"}], " ", "/.", " ", 
        
        RowBox[{"K1", " ", "\[Rule]", " ", "K3"}]}], " ", "/.", " ", 
       RowBox[{"k1", " ", "\[Rule]", " ", "k3"}]}], ")"}], " ", "/.", " ", 
     RowBox[{"K4", " ", "\[Rule]", " ", "K1"}]}], " ", "/.", " ", 
    RowBox[{"k4", " ", "\[Rule]", " ", "k1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5561000284767494`*^9, 3.5561000539622073`*^9}, {
  3.557358317617528*^9, 3.557358344800082*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", 
     "First"}], " ", "we", " ", "take", " ", "care", " ", "of", " ", "the", 
    " ", "delta", " ", "functions", " ", "to", " ", "put", " ", "them", " ", 
    "in", " ", "some", " ", "canonical", " ", 
    RowBox[{"form", " ", "**", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}]}]], "Input",
 CellChangeTimes->{{3.550621605651754*^9, 3.5506216180736575`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"term1", " ", "=", " ", 
   RowBox[{"integralans", "/.", " ", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", " ", "y_", ",", " ", "z_", ",", " ", "u_"}], "}"}], 
      "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "y"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"z", ",", "u"}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "z"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y", ",", "u"}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"\[Delta]", "[", 
         RowBox[{"x", ",", "u"}], "]"}], " ", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y", ",", "z"}], "]"}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5506147770260515`*^9, 3.5506148465288496`*^9}, {
   3.5506216021417475`*^9, 3.550621626293128*^9}, 3.5506218518581376`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"term2", " ", "=", " ", 
   RowBox[{"term1", " ", "/.", " ", 
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_"}], "}"}], "]"}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"x", ",", "y"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550614848511963*^9, 3.550614874901804*^9}, {
  3.5506218686640725`*^9, 3.5506218719515877`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "Now"}], ",", " ", 
    RowBox[{
    "we", " ", "multiply", " ", "with", " ", "the", " ", "external", " ", 
     "polarization", " ", 
     RowBox[{"vectors", " ", "**"}]}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"term3", " ", "=", " ", 
     RowBox[{
      RowBox[{"term2", " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", "\[Mu]"}], "]"}], " ", 
       RowBox[{"e", "[", 
        RowBox[{"1", ",", " ", "\[Nu]"}], "]"}], "  ", 
       RowBox[{"e", "[", 
        RowBox[{"2", ",", "\[Rho]"}], "]"}], " ", 
       RowBox[{"e", "[", 
        RowBox[{"3", ",", "\[Sigma]"}], "]"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now", " ", "we", " ", "put", " ", "the",
      " ", "momenta", " ", "in", " ", "some", " ", "canonical", " ", 
     RowBox[{"notation", " ", "**", "**", "**"}]}], "*****)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"term4", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"term3", " ", "/.", " ", 
        RowBox[{
         RowBox[{"k1", "[", "x_", "]"}], " ", "\[RuleDelayed]", " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "x"}], "]"}]}]}], " ", "/.", " ", 
       RowBox[{
        RowBox[{"k2", "[", "y_", "]"}], " ", "\[RuleDelayed]", " ", 
        RowBox[{"k", "[", 
         RowBox[{"2", ",", " ", "y"}], "]"}]}]}], " ", "/.", " ", 
      RowBox[{
       RowBox[{"k3", "[", "z_", "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{"k", "[", 
        RowBox[{"3", ",", "z"}], "]"}]}]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.550615842819969*^9, 3.5506158892612505`*^9}, {
   3.5506160672107635`*^9, 3.5506161053372307`*^9}, {3.5506161523401127`*^9, 
   3.550616231650652*^9}, {3.550616954588122*^9, 3.5506169600013313`*^9}, {
   3.550621669547654*^9, 3.5506216823733873`*^9}, {3.5506217461175985`*^9, 
   3.550621755813153*^9}, {3.5506218019224367`*^9, 3.55062180634369*^9}, {
   3.5506219543953247`*^9, 3.5506219632998333`*^9}, {3.5506220005551243`*^9, 
   3.5506220046244993`*^9}, {3.550622105776582*^9, 3.550622107575788*^9}, 
   3.55062410247244*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**", "**", " ", "Some"}], " ", 
    "simple", " ", "checks", " ", "to", " ", "see", " ", "that", " ", "the", 
    " ", "indices", " ", "are", " ", 
    RowBox[{"balanced", " ", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Mu]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", " ", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Sigma]", ",", " ", "m___"}], "]"}]}], 
         "]"}], "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Rho]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counters", " ", "=", " ", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{"#", ",", " ", 
          RowBox[{"f_", "[", 
           RowBox[{"n___", ",", "\[Nu]", ",", " ", "m___"}], "]"}]}], "]"}], 
        "&"}], ",", 
       RowBox[{"List", "@@", "term4"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"counters", ",", 
      RowBox[{"x_", "/;", " ", 
       RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
    RowBox[{"Length", "[", "counters", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5506243724989123`*^9, 3.5506244727554607`*^9}, {
  3.550624609693145*^9, 3.5506246333486195`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367148752*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367152753*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367157753*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5506243863673368`*^9, 3.5506244734485006`*^9}, {
   3.550624618644763*^9, 3.550624634904708*^9}, 3.5506539945359516`*^9, 
   3.5506540270449114`*^9, 3.5506746322938557`*^9, 3.5506787806972127`*^9, 
   3.5507079519550796`*^9, 3.5507350450198393`*^9, 3.55078685969803*^9, 
   3.556090301410393*^9, 3.556091910343419*^9, 3.5560920527805657`*^9, 
   3.556092493101751*^9, 3.5560939926955223`*^9, 3.556096335686534*^9, 
   3.556098886095409*^9, 3.5560995973350897`*^9, 3.556100075005411*^9, 
   3.5573587744746585`*^9, 3.5573589117815123`*^9, {3.5573990737225466`*^9, 
   3.5573990895664525`*^9}, 3.5573991921253185`*^9, 3.5573992777942185`*^9, {
   3.557399395222935*^9, 3.557399421346429*^9}, 3.5573998113627367`*^9, 
   3.557399892525379*^9, 3.5573999569160624`*^9, 3.557400134352211*^9, 
   3.557400227439535*^9, 3.557400447417117*^9, 3.5595581705893135`*^9, {
   3.559558421835684*^9, 3.559558472194564*^9}, 3.559559367162753*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", " ", "If"}], " ", "there", " ", "is", 
     " ", "a", " ", "delta", " ", "function"}], ",", " ", 
    RowBox[{
    "simply", " ", "set", " ", "the", " ", "indices", " ", "equal", " ", "to",
      " ", "one", " ", "another"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"term5", " ", "=", " ", 
     RowBox[{"term4", " ", "//.", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"t1_", "[", 
         RowBox[{"x1_", ",", " ", "y_"}], "]"}], " ", 
        RowBox[{"t2_", "[", 
         RowBox[{"x2_", ",", " ", "z_"}], "]"}], 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"y_", ",", "z_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"t1", "[", 
         RowBox[{"x1", ",", "y"}], "]"}], " ", 
        RowBox[{"t2", "[", 
         RowBox[{"x2", ",", "y"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.550622188518676*^9, 3.550622227073002*^9}, {
   3.5506223279695463`*^9, 3.5506223335855565`*^9}, 3.5506224008932657`*^9, {
   3.5506225963789234`*^9, 3.5506226016205325`*^9}, 3.5506234535515327`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Mu]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", " ", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Sigma]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Rho]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"counters", " ", "=", " ", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Count", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"f_", "[", 
         RowBox[{"n___", ",", "\[Nu]", ",", " ", "m___"}], "]"}]}], "]"}], 
      "&"}], ",", 
     RowBox[{"List", "@@", "term5"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Count", "[", 
   RowBox[{"counters", ",", 
    RowBox[{"x_", "/;", " ", 
     RowBox[{"EvenQ", "[", "x", "]"}]}]}], "]"}], " ", "-", " ", 
  RowBox[{"Length", "[", "counters", "]"}]}]}], "Input",
 CellChangeTimes->{{3.550624651827676*^9, 3.550624654681839*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367315762*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.559559367319762*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.5595593673247623`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5506246552288704`*^9, 3.5506539979224977`*^9, 3.550674634431978*^9, 
   3.550678782506316*^9, 3.550707956214323*^9, 3.5507350477499957`*^9, 
   3.5507868652083454`*^9, 3.556090309245841*^9, 3.556091912862563*^9, 
   3.556092054672674*^9, 3.5560924956468964`*^9, 3.556093995785699*^9, 
   3.556096337571642*^9, 3.5560988893505955`*^9, 3.5560996005322723`*^9, 
   3.556100077231538*^9, 3.5573587746986713`*^9, 3.557358911992524*^9, {
   3.557399073855554*^9, 3.557399089662458*^9}, 3.5573991922183237`*^9, 
   3.557399277877223*^9, 3.557399395320941*^9, 3.557399811556748*^9, 
   3.5573998926393857`*^9, 3.55739996178034*^9, 3.557400227614545*^9, 
   3.5574004475981274`*^9, 3.5595581707123203`*^9, 3.5595585330290437`*^9, 
   3.5595593673297625`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", " ", "Fix", " ", "any", " ", 
    "squares", " ", "if", " ", "they", " ", "have", " ", 
    RowBox[{"occured", " ", "**", "**"}]}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"term6", " ", "=", " ", 
    RowBox[{"term5", " ", "/.", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"e", "[", 
        RowBox[{"n_", ",", " ", "x_"}], "]"}], "^", "2"}], " ", 
      "\[RuleDelayed]", " ", "0"}]}]}], "  ", ";"}]}]], "Input",
 CellChangeTimes->{{3.5506224046911116`*^9, 3.5506224429642725`*^9}, {
  3.550622515229188*^9, 3.550622517330308*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "*", " ", "Now"}], ",", " ", 
    RowBox[{
    "replace", " ", "all", " ", "repeated", " ", "indices", " ", "with", " ", 
     "dot", " ", 
     RowBox[{"products", ".", " ", "We"}], " ", "have", " ", "to", " ", "use",
      " ", "the", " ", "e"}], ",", "k", ",", " ", 
    RowBox[{"dot", " ", "products", " ", 
     RowBox[{"separately", ".", " ", "If"}], " ", "we", " ", "try", " ", 
     "and", " ", "capture", " ", "everything", " ", "in", " ", "one", " ", 
     "pattern"}], ",", " ", 
    RowBox[{
     RowBox[{"as", " ", "in", "\[IndentingNewLine]", 
      RowBox[{"t1_", "[", 
       RowBox[{"x1_", ",", " ", "y_"}], "]"}], " ", 
      RowBox[{"t2_", "[", 
       RowBox[{"x2_", ",", " ", "y_"}], "]"}]}], " ", "\[RuleDelayed]", " ", 
     RowBox[{"dot", "[", 
      RowBox[{
       RowBox[{"t1", "[", "x1", "]"}], ",", " ", 
       RowBox[{"t2", "[", "x2", "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
    "it", " ", "leads", " ", "to", " ", "trouble", " ", "since", " ", "other",
      " ", "functions", " ", "also", " ", "match", " ", "the", " ", "$t$"}]}],
    " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5506225047201605`*^9, 3.5506225270728655`*^9}, {
  3.550622707017419*^9, 3.55062274229292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term7", " ", "=", " ", 
    RowBox[{"term6", " ", "//.", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"e", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "x1", "]"}], ",", " ", 
          RowBox[{"e", "[", "x2", "]"}]}], "]"}]}], " ", ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"e", "[", "x1", "]"}], ",", " ", 
          RowBox[{"k", "[", "x2", "]"}]}], "]"}]}], " ", ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"x1_", ",", " ", "x_"}], "]"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"x2_", ",", " ", "x_"}], "]"}]}], " ", "\[RuleDelayed]", 
        " ", 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"k", "[", "x1", "]"}], ",", " ", 
          RowBox[{"k", "[", "x2", "]"}]}], "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5506224988701506`*^9, 3.5506225041429596`*^9}, 
   3.55062260609774*^9, {3.5506226998102064`*^9, 3.5506227643102336`*^9}, 
   3.550626130261722*^9}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.5506220748517356`*^9, 3.550622114870205*^9}, 
   3.550622495126144*^9, 3.5506275343118773`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "Now", " ", 
    RowBox[{"simplifications", " ", "**", "**", "**", "**", "**", "**"}]}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"termsim1", "=", " ", 
    RowBox[{
     RowBox[{"term7", "/.", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "n_", "]"}], ",", " ", 
         RowBox[{"k", "[", "n_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       "0"}]}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"k", "[", "m_", "]"}], ",", " ", 
        RowBox[{"e", "[", "m_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
      "0"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550617975613281*^9, 3.5506180346863227`*^9}, 
   3.550618278484977*^9, {3.55062757642422*^9, 3.550627585706236*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**"}], "*", " ", "finally", " ", "set", " ", 
    "capital", " ", "K", " ", "to", " ", "small", " ", "k", " ", "to", " ", 
    "standardize", " ", "notation"}], " ", "*****)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"termsim1", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"termsim1", "/.", " ", 
       RowBox[{"K1", " ", "\[Rule]", "  ", 
        RowBox[{"k", "[", "1", "]"}]}]}], " ", "/.", " ", 
      RowBox[{"K2", " ", "\[Rule]", "  ", 
       RowBox[{"k", "[", "2", "]"}]}]}], " ", "/.", " ", 
     RowBox[{"K3", " ", "\[Rule]", "  ", 
      RowBox[{"k", "[", "3", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550618520917183*^9, 3.5506185542330885`*^9}, {
  3.5506276014430175`*^9, 3.5506276086117115`*^9}, {3.550735055503439*^9, 
  3.550735062540841*^9}, {3.5560919720999513`*^9, 3.5560919762531886`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**"}], "*", " ", "Copied", " ", "definitions", " ", "from",
     " ", "the", " ", "other", " ", "file", " ", 
    RowBox[{"spinoralgebra", ".", "nb"}]}], " ", "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dl", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"dl", "[", 
       RowBox[{"b", ",", "a"}], "]"}]}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlm", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"dlm", "[", 
      RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dot", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"b", ",", "a"}], "]"}], " ", "/;", " ", 
     RowBox[{"OrderedQ", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dl", "[", 
     RowBox[{"a_", ",", " ", "a_"}], "]"}], " ", ":=", " ", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dlm", "[", 
     RowBox[{"m_", ",", " ", "m_"}], "]"}], " ", ":=", " ", 
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"k", "[", "m", "]"}]}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removemixed", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "k_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dlm", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "k", "]"}]}], "]"}], " ", "\[Rule]", " ", 
      RowBox[{"I", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"l", "[", "i", "]"}], ",", " ", 
            RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
          RowBox[{"dl", "[", 
           RowBox[{
            RowBox[{"lb", "[", "j", "]"}], ",", " ", 
            RowBox[{"lb", "[", "k", "]"}]}], "]"}]}], ")"}], "/", "Ep"}]}]}], 
     "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"identifymom", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "}"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "j", "]"}]}], "]"}]}], "  ", "+", " ", 
       RowBox[{
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "i", "]"}], ",", " ", 
          RowBox[{"l", "[", "k", "]"}]}], "]"}], " ", 
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"lb", "[", "i", "]"}], ",", " ", 
          RowBox[{"lb", "[", "k", "]"}]}], "]"}]}]}], "\[RuleDelayed]", " ", 
      RowBox[{"2", "  ", "Ep", " ", 
       RowBox[{"kn", "[", "i", "]"}]}]}], " ", "}"}]}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"removebarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"lb", "[", "i", "]"}], ",", " ", 
        RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], "  ", ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarred", "[", 
     RowBox[{"{", 
      RowBox[{"i_", ",", "j_", ",", "p_"}], "}"}], "]"}], "  ", ":=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"l", "[", "i", "]"}], ",", " ", 
        RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", "+", " ", 
         RowBox[{"k", "[", "j", "]"}], "-", 
         RowBox[{"k", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"Ep", "/", 
        RowBox[{"(", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}], ")"}]}]}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"identifymom", "[", 
      RowBox[{"{", 
       RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "}"}], "]"}], " ", ":=",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}]}], "  ", "+", " ", 
        RowBox[{
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "k", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "k", "]"}]}], "]"}]}]}], "\[RuleDelayed]", " ", 
       
       RowBox[{"2", "  ", "Ep", " ", 
        RowBox[{"kn", "[", "i", "]"}]}]}], " ", "}"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"removemixedidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removemixed", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"removebarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removebarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"removeunbarredidents", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"removeunbarred", ",", " ", 
        RowBox[{"Permutations", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"identifymomidents", " ", "=", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Map", "[", 
        RowBox[{"identifymom", ",", " ", 
         RowBox[{"Permutations", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}]}], "]"}], "]"}]}], 
     ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"dotreplace", " ", ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "i_", "]"}], ",", " ", 
         RowBox[{"k", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", "  ", 
       
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], " ", 
         RowBox[{"k", "[", "j", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "i", "]"}], ",", " ", 
           RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"lb", "[", "i", "]"}], ",", " ", 
           RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"k", "[", "i_", "]"}], ",", " ", 
         RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], " ", 
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], " ", 
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}]}]}], "]"}]}]}], ",", " ", 
      
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{
         RowBox[{"e", "[", "i_", "]"}], ",", " ", 
         RowBox[{"e", "[", "j_", "]"}]}], "]"}], " ", "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"k", "[", "i", "]"}], 
            RowBox[{"k", "[", "j", "]"}]}], ")"}]}], ")"}], " ", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], "\[Equal]", 
             RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}], " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
            ")"}]}], " ", ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"l", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}],
            " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"-", "1"}]}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dlm", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"l", "[", "j", "]"}]}], "]"}], "^", "2"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], " ", "\[Equal]", " ", "1"}], ")"}],
            " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "j", "]"}], " ", "\[Equal]", " ", "1"}], 
            ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"dl", "[", 
            RowBox[{
             RowBox[{"lb", "[", "i", "]"}], ",", " ", 
             RowBox[{"lb", "[", "j", "]"}]}], "]"}], "^", "2"}]}], 
         "]"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", " ",
      "End", " ", "Copying", " ", "from", " ", 
     RowBox[{"spinoralgebra", ".", 
      RowBox[{
      "nb", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**"}]}]}], 
    "******)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Set", " ", "Helicities"}], ",", " ", 
     RowBox[{"and", " ", "find", " ", "final", " ", "answers"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", "1"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.550618354308589*^9, 3.5506183611499586`*^9}, {
  3.5506185070933924`*^9, 3.550618507300404*^9}, {3.5506186729928813`*^9, 
  3.5506187149822826`*^9}, {3.550628336525201*^9, 3.550628339923395*^9}, {
  3.5506539617085032`*^9, 3.5506539617455053`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"simp2", " ", "=", " ", 
   RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simp3", " ", "=", " ", 
   RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"simp4", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
     RowBox[{"Ep", " ", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ansmmpfree", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", "simp4", " ", 
   RowBox[{"(*", 
    RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.550113455594701*^9, 3.5501134628580527`*^9}, {
   3.5501135023751507`*^9, 3.5501135032581973`*^9}, 3.550115967714241*^9, {
   3.5501266489372177`*^9, 3.550126655136546*^9}, {3.5506183484946704`*^9, 
   3.5506183820897083`*^9}, {3.550627621780465*^9, 3.5506276225975113`*^9}, {
   3.5506282955395765`*^9, 3.550628310820983*^9}, {3.550630283366434*^9, 
   3.5506302838188353`*^9}, {3.550786912686061*^9, 3.5507869167682943`*^9}, {
   3.5560919385880346`*^9, 3.55609194235425*^9}, 3.556091996117325*^9, {
   3.556098915698102*^9, 3.556098916513149*^9}, {3.5560996229945574`*^9, 
   3.5560996256207075`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.550628312427786*^9, 3.5506302937248526`*^9, {3.550654014212186*^9, 
   3.550654039321203*^9}, 3.5506744239078693`*^9, 3.550674648166139*^9, 
   3.5507079793931427`*^9, 3.5507350818175306`*^9, {3.55078690043836*^9, 
   3.5507869174053307`*^9}, 3.550787515926564*^9, 3.550788046877933*^9, 
   3.556090325217755*^9, {3.5560919257883024`*^9, 3.5560919449864006`*^9}, {
   3.556091987264818*^9, 3.5560919993475094`*^9}, 3.556092066984378*^9, 
   3.5560925073875675`*^9, 3.5560940098805056`*^9, 3.5560963493603163`*^9, 
   3.556098919710332*^9, {3.556099613023987*^9, 3.556099625977728*^9}, 
   3.55610008740912*^9, 3.55735877572373*^9, 3.5573589124395494`*^9, {
   3.557399074275578*^9, 3.5573990904455028`*^9}, 3.5573991929413652`*^9, 
   3.557399278278246*^9, 3.5573993973520565`*^9, 3.5573998137078714`*^9, 
   3.5573998933804283`*^9, 3.5573999850576715`*^9, 3.5574002280575705`*^9, 
   3.557400448041153*^9, 3.559558232504854*^9, 3.5595585670379887`*^9, 
   3.559559367759787*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], ")"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}], "^", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}], " ", ",", " ", 
      RowBox[{"k", "[", "3", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5561120742817297`*^9, 3.5561120833892508`*^9}, {
  3.556112123886567*^9, 3.556112160050636*^9}, {3.5561122385791273`*^9, 
  3.5561122409532633`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.556112161124697*^9, 3.556112242440348*^9, 3.5573587758027344`*^9, 
   3.557358912463551*^9, {3.5573990743625827`*^9, 3.5573990904705043`*^9}, 
   3.557399192966367*^9, 3.5573992783002477`*^9, 3.5573993974070597`*^9, 
   3.5573998138148775`*^9, 3.5573998933974295`*^9, 3.5573999949012346`*^9, 
   3.5574002280755715`*^9, 3.557400448060154*^9, 3.559558232533856*^9, 
   3.5595593679167967`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"From", " ", "here"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "see", " ", "how", " ", "to", " ", "rewrite", " ", 
    "the", " ", "answer"}]}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.5561121946476145`*^9, 3.556112203049095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ansmmpfreerewritten", " ", "=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"dl", "[", 
        RowBox[{
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "1", "]"}]}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"k", "[", "1", "]"}]}], " ", "+", " ", 
        RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}]}], " ", ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"dl", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"k", "[", "1", "]"}], "2"], "  ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"mmpremainder", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"ansmmpfree", "-", "ansmmpfreerewritten"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.556112209316454*^9, 3.556112307261056*^9}, {
  3.5561123962891483`*^9, 3.556112401651455*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"k", "[", "1", "]"}]}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.556112284812772*^9, 3.5561123078160877`*^9}, {
   3.556112396754174*^9, 3.5561124019524717`*^9}, 3.557358775822736*^9, 
   3.557358912483552*^9, {3.5573990743995852`*^9, 3.5573990904935055`*^9}, 
   3.557399192988368*^9, 3.5573992783292494`*^9, 3.5573993974330616`*^9, 
   3.5573998138768806`*^9, 3.55739989341143*^9, 3.5573999975173845`*^9, 
   3.557400228087572*^9, 3.5574004480731544`*^9, 3.5595582325388565`*^9, 
   3.5595590782172265`*^9, 3.5595593680068016`*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "2", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], 
  RowBox[{"32", " ", 
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "3", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}]}]]], "Output",
 CellChangeTimes->{{3.556112284812772*^9, 3.5561123078160877`*^9}, {
   3.556112396754174*^9, 3.5561124019524717`*^9}, 3.557358775822736*^9, 
   3.557358912483552*^9, {3.5573990743995852`*^9, 3.5573990904935055`*^9}, 
   3.557399192988368*^9, 3.5573992783292494`*^9, 3.5573993974330616`*^9, 
   3.5573998138768806`*^9, 3.55739989341143*^9, 3.5573999975173845`*^9, 
   3.557400228087572*^9, 3.5574004480731544`*^9, 3.5595582325388565`*^9, 
   3.5595590782172265`*^9, 3.5595593680398035`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", 
   RowBox[{
   "*", " ", "This", " ", "remainder", " ", "can", " ", "be", " ", "written", 
    " ", "as", " ", "a", " ", "purely", " ", "analytic", " ", 
    RowBox[{"term", " ", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.5561123549547834`*^9, 3.5561123631552525`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.55011350420625*^9, 3.5501135310325494`*^9}, {
   3.550618372107758*^9, 3.550618389225099*^9}, 3.550628294556775*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"All", " ", "Minus", " ", "Helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp2", " ", "=", " ", 
     RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"simp3", " ", "=", " ", 
     RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp4", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
       
       RowBox[{"Ep", " ", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ansmmmfree", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"simp4", "/.", 
      RowBox[{"\[Alpha]", " ", "\[Rule]", " ", "1"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.550628326072603*^9, 3.550628368251669*^9}, {
  3.550629306858571*^9, 3.5506293071861715`*^9}, {3.550630287328841*^9, 
  3.550630287828042*^9}, {3.550786935803383*^9, 3.5507869380855136`*^9}, {
  3.556098930498949*^9, 3.556098931338997*^9}, {3.556099630857007*^9, 
  3.5560996344452124`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "2", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"dl", "[", 
     RowBox[{
      RowBox[{"l", "[", "3", "]"}], ",", 
      RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"k", "[", "2", "]"}]]}], "-", 
     FractionBox["1", 
      RowBox[{"k", "[", "3", "]"}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}]}], ")"}], "4"]]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{
  3.550628372432476*^9, 3.5506284117660294`*^9, 3.550629309635376*^9, 
   3.5506302994188623`*^9, 3.5506540539925995`*^9, 3.5506746519201384`*^9, 
   3.5507079871949325`*^9, 3.550735094768028*^9, 3.5507869390225673`*^9, 
   3.556090331729127*^9, {3.556092069162503*^9, 3.55609207942909*^9}, 
   3.556092516538091*^9, 3.556094022531229*^9, 3.556096352624503*^9, 
   3.556098934632185*^9, 3.556099635188255*^9, 3.5561000906753073`*^9, 
   3.5573587763227644`*^9, 3.5573589128415728`*^9, {3.557399074679601*^9, 
   3.557399093452675*^9}, 3.5573991957565265`*^9, 3.55739928079539*^9, 
   3.557399405135502*^9, 3.5573998210682917`*^9, 3.557399896828625*^9, 
   3.5574000115821886`*^9, 3.5574002284355917`*^9, 3.5574004484401755`*^9, 
   3.5595591874594746`*^9, 3.5595593683558216`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Plus", " ", "Minus", " ", "Minus", " ", "Helicity"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "1", "]"}], " ", "=", " ", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp2", " ", "=", " ", 
     RowBox[{"termsim1", "/.", "dotreplace"}]}], ";"}], "\[IndentingNewLine]",
    
   RowBox[{
    RowBox[{"simp3", " ", "=", " ", 
     RowBox[{"simp2", "/.", " ", "removemixedidents"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"simp4", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"simp3", "/.", "removebarredidents"}], "]"}], " ", "/.", " ", 
       
       RowBox[{"Ep", " ", "\[Rule]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", "+", " ", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"anspmmfree", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"simp4", "/.", 
      RowBox[{"\[Alpha]", " ", "\[Rule]", " ", "1"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"/.", " ", "vals"}], "*)"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5506283926829376`*^9, 3.5506284300096836`*^9}, {
  3.550630290698447*^9, 3.550630291166448*^9}, {3.550786949225151*^9, 
  3.550786951186263*^9}, {3.5560989428246536`*^9, 3.556098943696704*^9}, {
  3.556099639729514*^9, 3.55609964262868*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", "3", "]"}]}], ")"}], "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "2", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"dl", "[", 
      RowBox[{
       RowBox[{"l", "[", "3", "]"}], ",", 
       RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"k", "[", "1", "]"}], "2"], " ", 
    RowBox[{"k", "[", "2", "]"}], " ", 
    RowBox[{"k", "[", "3", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.5506284025375013`*^9, 3.5506284325229735`*^9}, 
   3.550630302663668*^9, 3.550654067164137*^9, 3.550678800791362*^9, 
   3.550708017619438*^9, 3.5507351240628223`*^9, 3.5507869519023037`*^9, 
   3.5560903400036*^9, 3.5560920708816013`*^9, 3.5560925228024497`*^9, 
   3.556094026764471*^9, 3.556096356821743*^9, 3.5560989458828287`*^9, 
   3.5560996433817234`*^9, 3.556100093587474*^9, 3.5573587766037807`*^9, 
   3.5573589131505904`*^9, {3.5573990747596054`*^9, 3.5573990941897173`*^9}, 
   3.5573991965985746`*^9, 3.5573992813234205`*^9, 3.5573994083706875`*^9, 
   3.5573998245004883`*^9, 3.557399897880686*^9, 3.55740022891562*^9, 
   3.5574004487501936`*^9, 3.5595593177429266`*^9, 3.5595593686198363`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "These"}], " ", "are", " ", "our", " ", "final", " ", 
    "answers"}], ","}], " ", "*****)"}]], "Input",
 CellChangeTimes->{{3.55061873398158*^9, 3.5506187507273154`*^9}, {
   3.5506282821403413`*^9, 3.550628283701431*^9}, {3.5506285247592316`*^9, 
   3.5506285302485456`*^9}, 3.5560916432561426`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "Lets"}], " ", "look", " ", "at", " ", 
    "anspmmfree", " ", "a", " ", "little", " ", "more", " ", "by", " ", 
    "\"\<stripping off the polarization vectors\>"}], "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"anspmmnopols", " ", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", "anspmmfree", " ", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "^", "2"}], " ", 
       RowBox[{"k", "[", "2", "]"}], " ", 
       RowBox[{"k", "[", "3", "]"}], 
       SuperscriptBox[
        RowBox[{"dl", "[", 
         RowBox[{
          RowBox[{"l", "[", "2", "]"}], ",", 
          RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "1", "]"}]}], "]"}], "2"], " ", "/", 
        SuperscriptBox[
         RowBox[{"dl", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "2", "]"}]}], "]"}], "4"]}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.550678696196785*^9, 3.550678714107607*^9}, {
   3.5506787551679554`*^9, 3.5506787556339817`*^9}, 3.55067880722573*^9, {
   3.5560940675538044`*^9, 3.556094069788932*^9}, {3.556095484661858*^9, 
   3.556095491412244*^9}, {3.5560955278913307`*^9, 3.5560955354037604`*^9}, 
   3.556096362498068*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "32"]}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "4"], " ", 
   RowBox[{"k", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "3"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "5"], "32"], "-", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "4"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "2"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "4"], " ", 
   RowBox[{"k", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "3"]}], "+", 
  RowBox[{
   FractionBox["3", "32"], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "4"]}], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "5"], "32"]}]], "Output",
 CellChangeTimes->{{3.5506788024924593`*^9, 3.550678807891768*^9}, 
   3.55609036743417*^9, 3.556092084203363*^9, 3.5560925356531844`*^9, 
   3.556094030114663*^9, 3.556094071344021*^9, 3.5560954921972895`*^9, 
   3.556095535870787*^9, 3.55609636953747*^9, 3.5560989926685047`*^9, 
   3.5560996520722203`*^9, 3.55610009789472*^9, 3.557358776627782*^9, 
   3.5573589131745915`*^9, {3.557399074796608*^9, 3.5573990943527265`*^9}, 
   3.557399197113604*^9, 3.5573992813574224`*^9, 3.5573994088837166`*^9, 
   3.557399825318535*^9, 3.5573998983547125`*^9, 3.5574002289276204`*^9, 
   3.557400448763194*^9, {3.55955934578353*^9, 3.559559368628837*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", " ", "All"}], " ", "the", " ", "terms", " ", "are", " ", 
    "analytic", " ", "in", " ", "at", " ", "least", " ", "two", " ", "of", 
    " ", "the", " ", "momenta"}], ",", " ", 
   RowBox[{
   "so", " ", "we", " ", "obtain", " ", "a", " ", "delta", " ", "function", 
    " ", "by", " ", "Fourier", " ", "transforming", " ", "to", " ", 
    "position", " ", 
    RowBox[{"space", "."}]}]}], " ", "****)"}]], "Input",
 CellChangeTimes->{{3.550678810126896*^9, 3.5506788651360426`*^9}, {
  3.556091647811403*^9, 3.556091691979929*^9}, {3.5561001483476057`*^9, 
  3.556100162296404*^9}, {3.5595581427727222`*^9, 3.5595581440897975`*^9}}]
},
WindowSize->{782, 430},
WindowMargins->{{0, Automatic}, {0, Automatic}},
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (February 7, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[580, 21, 2436, 53, 503, "Input"],
Cell[3021, 77, 940, 22, 179, "Input"],
Cell[3964, 101, 452, 12, 43, "Input"],
Cell[4419, 115, 187, 4, 43, "Input"],
Cell[CellGroupData[{
Cell[4631, 123, 2435, 60, 179, "Input"],
Cell[7069, 185, 2395, 60, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9501, 250, 649, 17, 43, "Input"],
Cell[10153, 269, 973, 22, 42, "Output"]
}, Open  ]],
Cell[11141, 294, 395, 7, 71, "Input"],
Cell[CellGroupData[{
Cell[11561, 305, 321, 7, 43, "Input"],
Cell[11885, 314, 805, 12, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12727, 331, 755, 18, 71, "Input"],
Cell[13485, 351, 815, 18, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14337, 374, 3277, 96, 317, "Input"],
Cell[17617, 472, 3242, 95, 269, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20896, 572, 22651, 624, 2131, "Input"],
Cell[43550, 1198, 22051, 622, 1797, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65638, 1825, 156882, 4424, 14854, "Input"],
Cell[222523, 6251, 152489, 4421, 11771, "Output"]
}, Open  ]],
Cell[375027, 10675, 286, 6, 43, "Input"],
Cell[375316, 10683, 1270, 31, 98, "Input"],
Cell[376589, 10716, 816, 20, 71, "Input"],
Cell[377408, 10738, 728, 18, 43, "Input"],
Cell[378139, 10758, 469, 12, 43, "Input"],
Cell[378611, 10772, 684, 14, 43, "Input"],
Cell[379298, 10788, 2250, 63, 179, "Input"],
Cell[381551, 10853, 261, 6, 71, "Input"],
Cell[CellGroupData[{
Cell[381837, 10863, 1291, 26, 98, "Input"],
Cell[383131, 10891, 84403, 2008, 6117, "Output"]
}, Open  ]],
Cell[467549, 12902, 358, 8, 98, "Input"],
Cell[467910, 12912, 622, 16, 152, "Input"],
Cell[CellGroupData[{
Cell[468557, 12932, 744, 15, 71, "Input"],
Cell[469304, 12949, 1427, 32, 106, "Output"]
}, Open  ]],
Cell[470746, 12984, 660, 17, 152, "Input"],
Cell[CellGroupData[{
Cell[471431, 13005, 469, 11, 71, "Input"],
Cell[471903, 13018, 1212, 29, 106, "Output"]
}, Open  ]],
Cell[473130, 13050, 667, 17, 125, "Input"],
Cell[CellGroupData[{
Cell[473822, 13071, 542, 13, 71, "Input"],
Cell[474367, 13086, 2757, 73, 242, "Output"]
}, Open  ]],
Cell[477139, 13162, 656, 17, 125, "Input"],
Cell[CellGroupData[{
Cell[477820, 13183, 537, 13, 71, "Input"],
Cell[478360, 13198, 2759, 73, 242, "Output"]
}, Open  ]],
Cell[481134, 13274, 644, 15, 125, "Input"],
Cell[CellGroupData[{
Cell[481803, 13293, 471, 11, 71, "Input"],
Cell[482277, 13306, 1037, 25, 61, "Output"]
}, Open  ]],
Cell[483329, 13334, 143, 2, 43, "Input"],
Cell[483475, 13338, 251, 5, 43, "Input"],
Cell[483729, 13345, 92, 1, 43, "Input"],
Cell[483824, 13348, 582, 12, 98, "Input"],
Cell[484409, 13362, 486, 9, 71, "Input"],
Cell[484898, 13373, 369, 9, 98, "Input"],
Cell[485270, 13384, 790, 19, 98, "Input"],
Cell[486063, 13405, 528, 11, 125, "Input"],
Cell[486594, 13418, 1048, 27, 98, "Input"],
Cell[487645, 13447, 447, 11, 43, "Input"],
Cell[488095, 13460, 2267, 53, 233, "Input"],
Cell[CellGroupData[{
Cell[490387, 13517, 2998, 83, 422, "Input"],
Cell[493388, 13602, 981, 13, 42, "Output"],
Cell[494372, 13617, 981, 13, 42, "Output"],
Cell[495356, 13632, 981, 13, 42, "Output"],
Cell[496340, 13647, 981, 13, 42, "Output"]
}, Open  ]],
Cell[497336, 13663, 1234, 30, 206, "Input"],
Cell[CellGroupData[{
Cell[498595, 13697, 2451, 73, 341, "Input"],
Cell[501049, 13772, 800, 12, 42, "Output"],
Cell[501852, 13786, 800, 12, 42, "Output"],
Cell[502655, 13800, 802, 12, 42, "Output"],
Cell[503460, 13814, 802, 12, 42, "Output"]
}, Open  ]],
Cell[504277, 13829, 656, 17, 98, "Input"],
Cell[504936, 13848, 1351, 31, 233, "Input"],
Cell[506290, 13881, 1565, 43, 152, "Input"],
Cell[507858, 13926, 163, 2, 71, "Input"],
Cell[508024, 13930, 915, 24, 98, "Input"],
Cell[508942, 13956, 948, 21, 152, "Input"],
Cell[509893, 13979, 13515, 372, 1556, "Input"],
Cell[CellGroupData[{
Cell[523433, 14355, 1532, 33, 179, "Input"],
Cell[524968, 14390, 2905, 76, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527910, 14471, 1547, 44, 133, "Input"],
Cell[529460, 14517, 910, 23, 42, "Output"]
}, Open  ]],
Cell[530385, 14543, 299, 7, 71, "Input"],
Cell[CellGroupData[{
Cell[530709, 14554, 1544, 44, 185, "Input"],
Cell[532256, 14600, 1580, 42, 70, "Output"],
Cell[533839, 14644, 1347, 35, 70, "Output"]
}, Open  ]],
Cell[535201, 14682, 330, 7, 71, "Input"],
Cell[535534, 14691, 165, 2, 43, "Input"],
Cell[CellGroupData[{
Cell[535724, 14697, 1882, 50, 287, "Input"],
Cell[537609, 14749, 1784, 46, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539430, 14800, 1830, 49, 287, "Input"],
Cell[541263, 14851, 1885, 47, 75, "Output"]
}, Open  ]],
Cell[543163, 14901, 378, 8, 43, "Input"],
Cell[CellGroupData[{
Cell[543566, 14913, 1521, 39, 185, "Input"],
Cell[545090, 14954, 2606, 75, 205, "Output"]
}, Open  ]],
Cell[547711, 15032, 705, 14, 125, "Input"]
}
]
*)

(* End of internal cache information *)

